Superintelligent Software Engineering: Governance That Scales with Capability

Software agents are being trained to exceed human engineers; we argue that capability alone does not produce better software engineering. We define superintelligent software engineering as the discipline of building and evolving software with agents whose capability exceeds that of human engineers, in which governance (gates, contracts, decisions and decay control) scales with capability. The argument rests on three claims. First, correctness in a project rests on decisions and contracts that the code does not carry. Second, knowledge decays. Third, once an agent outpaces its reviewers, reading catches a shrinking share of the changes built on stale knowledge. A simple model shows that, past a fixed review capacity, escaping changes grow linearly with throughput while the share that reading catches falls toward zero; governance can lower the slope, capability alone cannot. An exploratory snapshot of 452 of the most-starred public GitHub repositories finds a root-level or .github agent context file in 48.67% (95% confidence interval 44.1 to 53.3); in the median file that names repository paths, 9.5% to 22% of those paths do not resolve, depending on how a reference is read. We then present OSTEON, a discipline for the regime, archived on Zenodo under DOI 10.5281/zenodo.23436020 as a plugin for Claude Code. In OSTEON, each project gets a governed knowledge repository of decisions and contracts, every change is checked mechanically against it, and the knowledge itself is checked for decay at every session start; planning is gated, and sessions record what they learn without writing rules. We report no measured effect of OSTEON, mark claims about its mechanisms as opinion and the author's practice heuristics as design rationale, and state the questions that would falsify the thesis.

==> anc/escape_model.py <==
#!/usr/bin/env python3
"""Plot the paper's Eq. (escape): the rate of stale-built changes that escape review.

    E_escape = r * [1 - (1 - s)^k] * (1 - rho * d),   rho = min(1, c / r)

Dividing by the review capacity c gives a function of x = r / c only:

    E_escape / c = x * [1 - (1 - s)^k] * (1 - min(1, 1 / x) * d)

The parameters below are illustrative. They are not measurements.
Running this script writes fig-escape-model.json (the parameters) and
fig-escape-model.pdf (a vector figure, 3.5 in wide) next to itself.
"""

import json
from pathlib import Path

import matplotlib

matplotlib.use("pdf")
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402

HERE = Path(__file__).resolve().parent

PARAMS = {
    "description": (
        "Illustrative parameters for Eq. (escape) in main.tex. Not measured values."
    ),
    "equation": "E_escape = r * [1 - (1 - s)^k] * (1 - rho * d), rho = min(1, c / r)",
    "plotted_quantity": "E_escape / c against x = r / c",
    "x_min": 0.1,
    "x_max": 20.0,
    "n_points": 2000,
    "k": 5,
    "d": 0.8,
    "s_values": [0.02, 0.05, 0.10],
    "governance_baseline_s": 0.05,
    "decay_control": {
        "description": "decay control lowers the effective staleness s",
        "s": 0.01,
    },
    "mechanical_gates": {
        "description": (
            "every change is checked mechanically, so rho = 1, "
            "and the gate detects a stale-built change with probability g"
        ),
        "rho": 1.0,
        "g": 0.9,
    },
    "figure": {
        "width_in": 3.5,
        "height_in": 2.35,
        "font_family": "sans-serif (Arial/Helvetica)",
        "font_size_pt": 8,
        "accent_rgb": [0, 92, 138],
    },
}

ACCENT = tuple(v / 255 for v in PARAMS["figure"]["accent_rgb"])


def stale_fraction(s, k):
    """Probability that a change consults at least one stale unit."""
    return 1.0 - (1.0 - s) ** k


def escape_per_capacity(x, s, k, d, rho=None):
    """E_escape / c as a function of x = r / c.

    With rho=None the reviewed fraction is min(1, c / r) = min(1, 1 / x).
    """
    reviewed = np.minimum(1.0, 1.0 / x) if rho is None else np.full_like(x, rho)
    return x * stale_fraction(s, k) * (1.0 - reviewed * d)


def main():
    p = PARAMS
    k, d = p["k"], p["d"]
    x = np.linspace(p["x_min"], p["x_max"], p["n_points"])

    plt.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": ["Arial", "Helvetica", "TeX Gyre Heros", "DejaVu Sans"],
            "mathtext.fontset": "stixsans",
            "font.size": p["figure"]["font_size_pt"],
            "axes.labelsize": p["figure"]["font_size_pt"],
            "xtick.labelsize": p["figure"]["font_size_pt"] - 1,
            "ytick.labelsize": p["figure"]["font_size_pt"] - 1,
            "legend.fontsize": p["figure"]["font_size_pt"] - 1,
            "axes.linewidth": 0.6,
            "xtick.major.width": 0.6,
            "ytick.major.width": 0.6,
            "xtick.major.size": 2.5,
            "ytick.major.size": 2.5,
            "pdf.fonttype": 42,
            "axes.unicode_minus": False,
        }
    )

    fig, ax = plt.subplots(
        figsize=(p["figure"]["width_in"], p["figure"]["height_in"]), layout="constrained"
    )

    # Review capacity: below r = c every change is reviewed.
    # A solid thin grey line, so that it is not confused with the dotted gates curve.
    ax.axvline(1.0, color="0.7", lw=0.6, ls="-", zorder=1)
    ax.text(1.3, 0.98, r"$r=c$", transform=ax.get_xaxis_transform(), rotation=90,
            ha="left", va="top", color="0.35", fontsize=7)

    # Solid lines: no governance acting on the knowledge, three staleness levels.
    # They are labelled directly at their right end.
    solid_style = {0.02: "0.62", 0.05: ACCENT, 0.10: "0.15"}
    x_end = np.array([p["x_max"]])
    for s in p["s_values"]:
        ax.plot(x, escape_per_capacity(x, s, k, d), color=solid_style[s], lw=1.3, zorder=3)
        y_end = escape_per_capacity(x_end, s, k, d)[0]
        ax.annotate(rf"$s={s:.2f}$", xy=(p["x_max"], y_end), xytext=(-1, 3),
                    textcoords="offset points", ha="right", va="bottom",
                    color=solid_style[s], fontsize=7)

    # Dashed lines: the s = 0.05 case with each governance term acting.
    s0 = p["governance_baseline_s"]
    s_dc = p["decay_control"]["s"]
    ax.plot(x, escape_per_capacity(x, s_dc, k, d), color=ACCENT, lw=1.1,
            ls=(0, (4, 2)), label=rf"decay control, $s\rightarrow{s_dc:.2f}$", zorder=3)

    g = p["mechanical_gates"]["g"]
    rho_gate = p["mechanical_gates"]["rho"]
    ax.plot(x, escape_per_capacity(x, s0, k, g, rho=rho_gate), color=ACCENT, lw=1.1,
            ls=(0, (1.2, 1.6)), label=rf"mechanical gates, $\rho=1$, $g={g:.1f}$", zorder=3)

    ax.set_xlim(0, p["x_max"])
    ax.set_ylim(0, 9)
    ax.set_xticks([0, 1, 5, 10, 15, 20])
    ax.set_xlabel(r"Throughput relative to review capacity, $r/c$")
    ax.set_ylabel(r"Escaping stale-built changes, $E_{\mathrm{escape}}/c$")
    ax.spines[["top", "right"]].set_visible(False)
    ax.grid(axis="y", color="0.9", lw=0.5, zorder=0)
    ax.set_axisbelow(True)

    leg = ax.legend(loc="upper left", bbox_to_anchor=(0.11, 1.0), frameon=False,
                    title=rf"$s={s0:.2f}$ with governance", title_fontsize=7,
                    alignment="left", handlelength=2.4, borderaxespad=0.2,
                    labelspacing=0.25, handletextpad=0.5)
    leg.set_zorder(4)
    ax.text(0.125, 0.68, rf"all curves: $k={k}$; $d={d}$" "\n" r"(gates curve: $g$ in place of $d$)", transform=ax.transAxes,
            ha="left", va="top", color="0.35", fontsize=7)

    (HERE / "fig-escape-model.json").write_text(json.dumps(p, indent=2) + "\n")
    fig.savefig(HERE / "fig-escape-model.pdf", metadata={"CreationDate": None})

    # Values at the right edge, for checking the plot by hand.
    xe = np.array([p["x_max"]])
    for s in p["s_values"]:
        print(f"s={s:.2f}: E/c at r/c={p['x_max']:g} is {escape_per_capacity(xe, s, k, d)[0]:.3f}")
    print(f"decay control: {escape_per_capacity(xe, s_dc, k, d)[0]:.3f}")
    print(f"mechanical gates: {escape_per_capacity(xe, s0, k, g, rho=rho_gate)[0]:.3f}")


if __name__ == "__main__":
    main()


==> anc/fig-escape-model.json <==
{
  "description": "Illustrative parameters for Eq. (escape) in main.tex. Not measured values.",
  "equation": "E_escape = r * [1 - (1 - s)^k] * (1 - rho * d), rho = min(1, c / r)",
  "plotted_quantity": "E_escape / c against x = r / c",
  "x_min": 0.1,
  "x_max": 20.0,
  "n_points": 2000,
  "k": 5,
  "d": 0.8,
  "s_values": [
    0.02,
    0.05,
    0.1
  ],
  "governance_baseline_s": 0.05,
  "decay_control": {
    "description": "decay control lowers the effective staleness s",
    "s": 0.01
  },
  "mechanical_gates": {
    "description": "every change is checked mechanically, so rho = 1, and the gate detects a stale-built change with probability g",
    "rho": 1.0,
    "g": 0.9
  },
  "figure": {
    "width_in": 3.5,
    "height_in": 2.35,
    "font_family": "sans-serif (Arial/Helvetica)",
    "font_size_pt": 8,
    "accent_rgb": [
      0,
      92,
      138
    ]
  }
}


==> anc/study-self/README.md <==
# Self-study: how OSTEON governs its own development

A small, descriptive study of OSTEON's own version history. It asks one
question: when the framework's designer builds the framework, which of the
framework's own governance mechanisms leave a trace in git, and how much?

Nothing here is an effect estimate. There is no comparison group, no
intervention and no outcome measure.

## Order of work

1. The tracked trees of the six repositories were listed (paths only) and the
   header rows and key sets of the four JSONL streams were inspected (field
   names and value shapes only, no prose).
2. The definitions below were then written down, before the collector was run.
3. `collect_self.py` was written to those definitions and run once. Where a
   definition turned out not to be computable, this file says so under
   Limitations; no definition was changed after seeing the numbers.

## Corpus

Six personal repositories of one owner, every branch and every commit
(`git log --all`). They are referred to only by role:

| role | what it holds |
|---|---|
| framework-source | the framework's own skills, its capture ledger and streams, a lint script |
| skill-library | the generic BONE skills |
| scaffold | the instance template, including its hook and lint scripts |
| instrument | the observation instrument (collectors, schemas, de-identification) |
| specification | the specification and paper planning prose |
| plugin-distribution | the packaged plugin: built copies of the skills and scaffold |

The research corpus repository is not read, and any path matching the release
denylist is dropped before it is counted. The collector loads the denylist at
run time, keeps no excluded name in its own source, and refuses to run without
it.

Only read-only git calls are made: `git log`, `git show` and `git ls-tree`.
To count stream rows the collector parses the JSONL streams by their `id`
field, and to match promotions it searches skill and register files for ledger
identifiers. No prose is copied out. Outputs contain counts, distributions,
dates and day indices only: no commit messages, hashes, file contents, paths,
or names taken from the repositories. Individual artifacts appear only inside
distributions.

## Definitions (pre-specified)

**Commit.** A distinct commit object reachable from any ref. Commits on a
release branch that are not on `main` count once, like any other.

**Active day.** A calendar date (in the author's recorded time zone) with at
least one authored commit. **Observation window**: last author date minus
first author date, in days.

**Artifact kind.** Every changed path is given exactly one kind by the first
matching rule:

1. In plugin-distribution, anything under the built plugin folder:
   `distribution-copy`.
2. In scaffold, anything under the template folder: `check-script` if rule 3
   matches, else `scaffold-template`.
3. A `.sh` or `.py` file whose basename contains lint, check, selftest,
   validate or verify: `check-script`.
4. Inside a skill folder (`skills/<name>/`): the skill's main file is `skill`;
   its metadata file is `skill-meta`; a file under `references/` is
   `skill-reference`, except the methodology register, which is `register`;
   anything else (scripts, assets) is `skill-tooling`.
5. The framework's JSONL streams: the observation stream is `capture-ledger`,
   the nomination stream `nomination-stream`, the methodology-run stream
   `run-stream`, the verdict stream `verdict-stream`; the generated index of
   nominations is `nomination-index`; a file under the curator-items folder is
   `curation-record`.
6. A file under a non-template `docs/adr/` is `decision-record`; under a
   non-template `docs/curation/` is `curation-record`.
7. Packaging metadata (citation, archive, licence, marketplace and plugin
   manifests): `packaging`.
8. Any other `.py .sh .json .yaml .yml .txt .toml .js .tmpl` file: `code`.
9. Git configuration files: `repo-config`. Everything else: `prose`.

**Groups.** Governed knowledge (K): skill, skill-meta, skill-reference,
register, capture-ledger, nomination-stream, nomination-index, run-stream,
verdict-stream, curation-record, decision-record. Code or tooling (C):
check-script, skill-tooling, code, packaging. Other (O): prose,
scaffold-template, distribution-copy, repo-config. A sensitivity variant moves
scaffold-template and distribution-copy into K.

**Artifact.** A file of a K kind, identified by its path, with renames
detected by git (`-M`) followed so that a renamed file stays one artifact. The
generated nomination index is a derived view and is excluded from the
artifact population (it is still counted when classifying commits). A second,
coarser unit is the **skill**: one skill folder, renames followed, counting
every file inside it.

**Revision.** A commit that adds or changes the artifact, the creating commit
included. Reported: median and maximum revisions per artifact, the number of
artifacts ever edited after creation, and **revision concentration**, the
share of all artifact revisions taken by the two most revised artifacts.

**Ledger entry added.** A row with an `id` field that is present in a stream
file at a commit and absent at that commit's first parent. A row whose `id`
persists but whose content changes is a modification; a row whose `id`
disappears is a removal. Applied to the observation, nomination, run and
verdict streams.

**Nomination raised.** A nomination-stream entry added, as above.

**Promotion after a nomination.** Matched by identifiers, never by wording. A
nomination N counts as promoted if, in a commit authored after the commit that
added N, a file of kind skill, skill-meta, skill-reference or register, in any
repository, gains a line containing N's own `id`, N's `key`, or the `id` of
any observation N rests on; or a skill folder whose name equals N's `key`
first appears. Two weaker links are reported separately and are not counted as
promotions: (a) a curation record that cites N's `id`; (b) skill folders that
merely first appear after N (temporal order only).

**Register entry.** A level-two section of the methodology register that
contains a `status` field line. Counted at every revision of the register.

**Check script.** A file of kind check-script. Reported: how many exist at
`main`, where they live, and how many commits touched each.

**Commit share.** The share of commits that touch at least one K file, at
least one C file, both, or neither.

**Capture latency.** For each observation entry, the author time of the commit
that added it minus the entry's own `at` timestamp, in hours.

## Results

All numbers below are produced by `collect_self.py` into
`data/self_summary.json` (per-commit rows in `data/self.csv`).

**Corpus and activity.** 58 commits in 6 repositories (31, 11, 6, 4, 3, 3 by
role in the order of the table above); no merge commits; 5 commits exist only
on release branches. Two author email identities, both the owner's (one
personal, one the project organisation's, used only for the 3 plugin commits).
The observation window is 62 days (2026-08-16 to 2026-10-17), with 9 active
days: 6.4 commits per active day on average (median 6, maximum 11). The two
busiest days hold 36% of all commits. The history is bursty: a bootstrap of
the generic repositories (days 0 and 1, 13 commits), the framework source
(day 20), a three-day capture period (days 27 to 29, 24 commits), a revision
of the skill library (day 35), one scaffold fix (day 41) and a release day
(day 62, 10 commits).

**Artifacts.** 54 governed-knowledge files ever existed (52 at `main`): 19
skill main files, 16 skill metadata files, 13 skill references, and one each
of register, observation stream, nomination stream, run stream, verdict stream
and curation record. Revisions per artifact: median 2, maximum 16, 119 in
total; 29 of 54 were edited after creation. The two most revised artifacts
(the observation stream with 16 and the methodology register with 8) take 20%
of all revisions. At the coarser unit, 19 skill folders ever existed (18 at
`main`), with a median of 2 and a maximum of 8 revisions; the top two skills
take 29% of skill revisions. No decision record exists in any of the six
repositories.

**Governance events.**

| event | count |
|---|---|
| observation rows added (none modified or removed) | 28, in 16 commits |
| nominations raised (none modified or removed) | 3, in 2 commits |
| methodology runs recorded | 1 |
| verdicts recorded | 0 (the stream holds only its header) |
| curation records added | 1 |
| nominations promoted, by the identifier rule | 0 of 3 |
| nominations cited by a curation record | 1 of 3 |
| register entries | 2 at first, 4 from day 27 on |

All 28 observation rows were committed on days 27 to 29 (13, 6, 9), all by one
agent value, across 4 sessions and 2 contexts. Their three trigger categories
split 17, 7 and 4, and they are attributed to three methodologies, split 20, 6
and 2. Nine of the 28 rows are cited by a nomination or the methodology run
(5 by each, one by both); 19 are cited by nothing. Every nomination names a
category of destination (a new capability unit) rather than a file. One
nomination rests on three observations, the other two on one each. No skill,
skill reference, metadata file or register later carries a nomination's
identifier, its key, or the identifier of any observation it rests on, and no
skill folder is named by a nomination key. The register's growth from 2 to 4
entries landed 16 seconds after the commit that raised the first two
nominations, inside the same batch of commits; that is temporal adjacency
with no identifier link in either direction, so it is not counted. The one
register identifier that resolves points to the methodology run stream. After
day 29 there are 17 more commits over 33 days and no further stream rows.

**Check scripts.** 11 exist at `main`: 5 in the scaffold, 4 in the
instrument, 1 at the root of the framework source, 1 inside a skill. Each was
touched by 2 or 3 commits; counting `main` only, 6 of 11 were ever changed
after creation. 11 commits touch a check script.

**Commit shares.** 41 of 58 commits (71%) touch governed knowledge, 15 (26%)
touch code or tooling, 4 (7%) touch both, and 6 (10%) touch neither. Moving
scaffold templates and distribution copies into governed knowledge raises the
first figure to 46 (79%).

## Additions made after the first run

These are reported, marked `post_hoc` in the JSON, and do not replace any
pre-specified number.

- Revisions on `main` only. The release branches carry scrubbing commits that
  touch many files once. Without them, median revisions per artifact fall
  from 2 to 1, artifacts edited after creation fall from 29 to 14 of 54, and
  the top-two share rises to 24%.
- Governance-record commits: 17 of 58 commits (29%) touch a stream, the
  nomination index or a curation record, all 17 in the framework source (17
  of its 31 commits).
- The register growth timing above.
- A wall-clock reading of capture latency (next section).
- Path screening against the release denylist instead of a single excluded
  name. This dropped one prose file of the specification repository (two
  path changes) and changed no number reported above.

## What could not be measured

- **Capture latency.** Not measurable as defined. 15 of 28 rows carry a
  timestamp 1.0 to 3.7 hours later than the author time of the commit that
  added them, which is impossible for a true capture time. Most of these sit
  near the author's recorded UTC offset of three hours, which suggests local
  clock times written under a UTC marker, but the rows do not say so and a
  correction would be a guess. Under either reading, one batch of six rows
  was committed about a day and a half after the timestamps they carry.
- **Promotion.** Zero is the honest count under the rule, but the rule can
  only see promotions that cite an identifier. A rule adopted from a
  nomination without citing it would be invisible here; reading prose to find
  one was out of scope.
- **Rulings.** Whether a nomination was accepted, declined or left open has
  no structured field; the one curation record that cites a nomination has no
  status field either.
- **Anything outside git.** Uncommitted work, session transcripts, work done
  in other projects' knowledge instances, and the research corpus are not
  observed. Commit times show when work was recorded, not when it was done;
  the first ledger commit carries rows timestamped up to a day and a half
  earlier.

## Limitations

- **Tiny N.** 58 commits, 54 artifacts, 28 ledger rows, 3 nominations, 1
  run, 1 curation record, 0 verdicts, 0 decision records. Medians over the
  smaller sets are not informative and are not offered as such.
- **One person, who designed the framework.** Every commit is the owner's.
  The governance being described is followed, or not, by the same person who
  wrote it, so the history is neither independent nor blind.
- **Short window, nine active days.** The history is bursty, and almost all
  governance activity sits in three consecutive days.
- **Governed knowledge is also the product.** The skill library and the
  framework source are made of skills, so a high share of commits touching
  governed knowledge is a description of what the repositories are, not a
  measure of governance overhead or discipline.
- **Release-branch scrubs inflate revision counts** (see the post-hoc
  `main`-only numbers).
- **Classification is by path.** Kinds come from path rules fixed in advance;
  a file in an unexpected place is misclassified rather than read.
- **Descriptive only.** There is no comparison, no counterfactual and no
  outcome. Nothing here supports a claim that OSTEON causes anything.

## Reproduce

```
export OSTEON_SELF_REPOS='framework-source=<path>,skill-library=<path>,scaffold=<path>,instrument=<path>,specification=<path>,plugin-distribution=<path>'
python3 -I collect_self.py
python3 collect_self.py --figure ../figures-addons/fig-self.pdf
```

The first call needs only the standard library and local clones of the six
repositories, named by role (the table above) in `OSTEON_SELF_REPOS`. The second reads `data/self.csv` and needs matplotlib.


==> anc/study-self/collect_self.py <==
#!/usr/bin/env python3
"""collect_self.py: descriptive self-study of OSTEON's own version history.

Standard library only. Read-only git calls only (git log, git show,
git ls-tree). Writes data/self.csv (one row per commit) and
data/self_summary.json next to this file. Outputs carry counts, dates and
anonymous ordinals only: no commit messages, hashes, paths or names from the
repositories. Definitions are in README.md and were fixed before the first
run.

Usage: OSTEON_SELF_REPOS='<role>=<path>,...' python3 -I collect_self.py
       OSTEON_SELF_REPOS='<role>=<path>,...' python3 -I collect_self.py --figure ../figures-addons/fig-self.pdf
       (the figure step reads data/self.csv and needs matplotlib)
The six roles are listed in ROLES below and in README.md; the paths are local
clones and are not part of the release.
"""
import collections
import csv
import datetime as dt
import json
import os
import re
import statistics
import subprocess
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, "data")

ROLES = ["framework-source", "skill-library", "scaffold", "instrument",
         "specification", "plugin-distribution"]


def _repos():
    """The six repositories, as role=path pairs from OSTEON_SELF_REPOS."""
    spec = os.environ.get("OSTEON_SELF_REPOS", "")
    pairs = dict(item.split("=", 1) for item in spec.split(",") if "=" in item)
    if [r for r in ROLES if r not in pairs] or set(pairs) - set(ROLES):
        raise SystemExit("set OSTEON_SELF_REPOS to role=path pairs separated by commas, "
                         "one for each of: " + ", ".join(ROLES))
    return [(r, pairs[r]) for r in ROLES]


REPOS = _repos()
# Paths are screened against the release denylist (the excluded names live
# there, not in this file; the research corpus repository is on it). Fails closed.
DENYLIST = os.environ.get("OSTEON_DENYLIST",
                          os.path.join(HERE, os.pardir, os.pardir, os.pardir, "denylist.txt"))


def _forbidden():
    try:
        with open(DENYLIST) as f:
            terms = [ln.strip() for ln in f if ln.strip() and not ln.startswith("#")]
    except OSError:
        raise SystemExit("denylist not found; set OSTEON_DENYLIST (the collector fails closed)")
    return re.compile("|".join("(?:%s)" % t for t in terms), re.I)


FORBIDDEN = _forbidden()
EXCLUDED = collections.Counter()

K = {"skill", "skill-meta", "skill-reference", "register", "capture-ledger",
     "nomination-stream", "nomination-index", "run-stream", "verdict-stream",
     "curation-record", "decision-record"}
C = {"check-script", "skill-tooling", "code", "packaging"}
O = {"prose", "scaffold-template", "distribution-copy", "repo-config"}
SENS_K = K | {"scaffold-template", "distribution-copy"}
DERIVED = {"nomination-index"}
STREAMS = {"capture-ledger": "observations", "nomination-stream": "nominations",
           "run-stream": "runs", "verdict-stream": "verdicts"}
SKILL_KINDS = {"skill", "skill-meta", "skill-reference", "register"}

CHECK_RE = re.compile(r"(lint|check|selftest|validate|verify)", re.I)
SKILL_RE = re.compile(r"^(?:.*/)?skills/([^/]+)/(.+)$")
CODE_EXT = {".py", ".sh", ".json", ".yaml", ".yml", ".txt", ".toml", ".js", ".tmpl"}
PACKAGING = {".zenodo.json", "CITATION.cff", "LICENSE", "marketplace.json", "plugin.json"}
ID_RE = re.compile(r"\b(?:obs|nom|run)-\d{4}-\d{2}-\d{2}-[0-9a-f]{4,6}\b")


def git(repo, *args, ok_fail=False):
    if args[0] not in ("log", "show", "ls-tree"):
        raise SystemExit("refusing a git call outside the read-only set")
    p = subprocess.run(["git", "-C", repo, *args], capture_output=True, text=True)
    if p.returncode and not ok_fail:
        raise SystemExit("git failed in a repository (%s)" % args[0])
    return p.stdout if p.returncode == 0 else None


def kind_of(role, path):
    b = os.path.basename(path)
    ext = os.path.splitext(b)[1]
    is_check = ext in (".sh", ".py") and CHECK_RE.search(b) is not None
    if role == "plugin-distribution" and path.startswith("plugins/"):
        return "distribution-copy"
    if role == "scaffold" and path.startswith("template/"):
        return "check-script" if is_check else "scaffold-template"
    if is_check:
        return "check-script"
    m = SKILL_RE.match(path)
    if m:
        rest = m.group(2)
        if rest in ("SKILL.md", "SKILL.md.tmpl"):
            return "skill"
        if rest.startswith("meta.yaml"):
            return "skill-meta"
        if rest.startswith("references/"):
            return "register" if b == "methodology-register.md" else "skill-reference"
        return "skill-tooling"
    if path.startswith("artifacts/"):
        if b == "observations.jsonl":
            return "capture-ledger"
        if b == "nominations.jsonl":
            return "nomination-stream"
        if b == "methodology-runs.jsonl":
            return "run-stream"
        if b == "verdicts.jsonl":
            return "verdict-stream"
        if b == "NOMINATIONS.md":
            return "nomination-index"
        if "/curator-items/" in "/" + path:
            return "curation-record"
    if re.search(r"(^|/)docs/adr/", path):
        return "decision-record"
    if re.search(r"(^|/)docs/curation/", path):
        return "curation-record"
    if b in PACKAGING:
        return "packaging"
    if ext in CODE_EXT:
        return "code"
    if b.startswith(".git"):
        return "repo-config"
    return "prose"


def group_of(kind, sens=False):
    if kind in (SENS_K if sens else K):
        return "K"
    if kind in C:
        return "C"
    return "O"


def parse_log(repo):
    """Every commit on every ref, oldest first, with name-status and renames."""
    raw = git(repo, "log", "--all", "-M", "--reverse", "--date-order",
              "--format=%x1e%H%x1f%aI%x1f%P", "--name-status")
    commits = []
    for rec in raw.split("\x1e")[1:]:
        lines = rec.strip("\n").split("\n")
        h, at, parents = lines[0].split("\x1f")
        changes = []
        for ln in lines[1:]:
            if not ln.strip():
                continue
            parts = ln.split("\t")
            st = parts[0]
            if st.startswith("R") or st.startswith("C"):
                old, new = parts[1], parts[2]
            else:
                old, new = None, parts[1]
            if FORBIDDEN.search(new) or (old and FORBIDDEN.search(old)):
                EXCLUDED["changes"] += 1
                continue
            changes.append((st[0], old, new))
        commits.append({"hash": h, "at": dt.datetime.fromisoformat(at),
                        "parents": parents.split(), "changes": changes})
    return commits


def stream_rows(repo, rev, path):
    txt = git(repo, "show", "%s:%s" % (rev, path), ok_fail=True)
    rows = {}
    if txt is None:
        return rows
    for ln in txt.splitlines():
        ln = ln.strip()
        if not ln:
            continue
        try:
            d = json.loads(ln)
        except ValueError:
            continue
        if isinstance(d, dict) and "id" in d:
            rows[d["id"]] = d
    return rows


def med(xs):
    return statistics.median(xs) if xs else None


def main():
    for _, r in REPOS:
        if FORBIDDEN.search(r):
            raise SystemExit("excluded repository in the list")
    all_commits = []
    repo_main = {}
    artifacts = {}          # (role, canonical path) -> {"kind", "revs": set(commits)}
    alias = {}              # (role, path) -> canonical path
    skills = {}             # (role, canonical skill dir) -> {"revs", "first"}
    skill_alias = {}
    stream_events = collections.defaultdict(lambda: {"added": 0, "modified": 0, "removed": 0, "commits": 0})
    stream_ids = collections.defaultdict(dict)   # stream -> id -> (row, commit dict)
    curation_added = 0
    kind_files_ever = collections.defaultdict(set)
    renames = 0

    for role, rpath in REPOS:
        repo = os.path.expanduser(rpath)
        main_hashes = set(git(repo, "log", "main", "--format=%H").split())
        head_paths = [p for p in git(repo, "ls-tree", "-r", "--name-only", "main").split("\n")
                      if p and not FORBIDDEN.search(p)]
        repo_main[role] = head_paths
        commits = parse_log(repo)
        for i, c in enumerate(commits, 1):
            c["role"], c["repo"], c["ordinal"] = role, repo, i
            c["on_main"] = c["hash"] in main_hashes
            c["kinds"] = collections.Counter()
            c["events"] = collections.Counter()
            for st, old, new in c["changes"]:
                if st == "R":
                    renames += 1
                    alias[(role, new)] = alias.get((role, old), old)
                canon = alias.get((role, new), new)
                k = kind_of(role, new)
                c["kinds"][k] += 1
                kind_files_ever[k].add((role, canon))
                if k in K and k not in DERIVED:
                    a = artifacts.setdefault((role, canon), {"kind": k, "revs": set(), "main_revs": set(),
                                                             "first": c["at"], "latest": new})
                    a["revs"].add(c["hash"])
                    if c["on_main"]:
                        a["main_revs"].add(c["hash"])
                    if st != "D":
                        a["latest"] = new
                m = SKILL_RE.match(new)
                if m and k != "distribution-copy" and role != "scaffold":
                    sd = new[: m.start(2)].rstrip("/")
                    if st == "R" and old:
                        mo = SKILL_RE.match(old)
                        if mo:
                            osd = old[: mo.start(2)].rstrip("/")
                            if osd != sd:
                                skill_alias[(role, sd)] = skill_alias.get((role, osd), osd)
                    csd = skill_alias.get((role, sd), sd)
                    s = skills.setdefault((role, csd), {"revs": set(), "first": c["at"],
                                                        "names": set(), "latest": sd})
                    s["revs"].add(c["hash"])
                    if st != "D":
                        s["latest"] = sd
                    s["names"].add(os.path.basename(sd))
                if k == "curation-record" and st == "A":
                    curation_added += 1
                    c["events"]["curation_records_added"] += 1
                if k in STREAMS and st in ("A", "M", "R"):
                    name = STREAMS[k]
                    now = stream_rows(repo, c["hash"], new)
                    before = stream_rows(repo, c["parents"][0], old or new) if c["parents"] else {}
                    add = [i_ for i_ in now if i_ not in before]
                    rem = [i_ for i_ in before if i_ not in now]
                    mod = [i_ for i_ in now if i_ in before and now[i_] != before[i_]]
                    ev = stream_events[name]
                    ev["added"] += len(add)
                    ev["removed"] += len(rem)
                    ev["modified"] += len(mod)
                    ev["commits"] += 1
                    c["events"][name + "_added"] += len(add)
                    c["events"][name + "_modified_or_removed"] += len(rem) + len(mod)
                    for i_ in add:
                        stream_ids[name].setdefault(i_, (now[i_], c))
        all_commits.extend(commits)

    # ---- activity
    dates = sorted(c["at"] for c in all_commits)
    first, last = dates[0], dates[-1]
    per_day = collections.Counter(c["at"].date() for c in all_commits)
    window_days = (last.date() - first.date()).days

    # ---- commit shares
    def shares(sens):
        tally = collections.Counter()
        for c in all_commits:
            g = {group_of(k, sens) for k in c["kinds"]}
            kk, cc = "K" in g, "C" in g
            tally["touches_K"] += kk
            tally["touches_C"] += cc
            tally["both"] += kk and cc
            tally["K_only_of_KC"] += kk and not cc
            tally["C_only_of_KC"] += cc and not kk
            tally["neither_K_nor_C"] += not kk and not cc
        n = len(all_commits)
        return {k: {"n": v, "share": round(v / n, 3)} for k, v in sorted(tally.items())}

    gov = {"capture-ledger", "nomination-stream", "nomination-index", "run-stream",
           "verdict-stream", "curation-record", "decision-record"}
    gov_n = sum(1 for c in all_commits if gov & set(c["kinds"]))
    src_n = sum(1 for c in all_commits if c["role"] == "framework-source")
    gov_src = sum(1 for c in all_commits if c["role"] == "framework-source" and gov & set(c["kinds"]))

    # ---- artifacts
    head_set = {(role, p) for role, ps in repo_main.items() for p in ps}
    by_kind = collections.defaultdict(list)
    for (role, p), a in artifacts.items():
        by_kind[a["kind"]].append((role, a["latest"], len(a["revs"])))
    revs_all = sorted((len(a["revs"]) for a in artifacts.values()), reverse=True)
    kind_table = {}
    for k in sorted(by_kind):
        rv = [r for _, _, r in by_kind[k]]
        kind_table[k] = {"ever": len(rv), "present_at_main": sum((ro, p) in head_set for ro, p, _ in by_kind[k]),
                         "revisions_total": sum(rv), "revisions_median": med(rv), "revisions_max": max(rv),
                         "edited_after_creation": sum(r > 1 for r in rv)}
    top2 = sum(revs_all[:2])
    revs_main = sorted((len(a["main_revs"]) for a in artifacts.values() if a["main_revs"]), reverse=True)
    ranked = sorted(artifacts.values(), key=lambda a: -len(a["revs"]))
    top2_kinds = [a["kind"] for a in ranked[:2]]

    skill_revs = sorted((len(s["revs"]) for s in skills.values()), reverse=True)
    skills_by_role = collections.Counter(role for role, _ in skills)

    # ---- nominations and promotions
    obs = stream_ids["observations"]
    noms = stream_ids["nominations"]
    runs = stream_ids["runs"]
    skill_first = []
    for (role, sd), s in skills.items():
        skill_first.append((s["first"], s["names"]))
    promo = []
    for nid, (row, c) in sorted(noms.items(), key=lambda kv: kv[1][1]["at"]):
        tokens = [nid] + ([row["key"]] if row.get("key") else []) + list(row.get("observations") or [])
        id_linked = 0
        for role, rpath in REPOS:
            repo = os.path.expanduser(rpath)
            for tok in tokens:
                out = git(repo, "log", "--all", "-M", "--format=%x1e%H%x1f%aI", "--name-only",
                          "-S", tok, ok_fail=True) or ""
                for rec in out.split("\x1e")[1:]:
                    ls = [x for x in rec.strip("\n").split("\n") if x.strip()]
                    h, at = ls[0].split("\x1f")
                    if dt.datetime.fromisoformat(at) <= c["at"]:
                        continue
                    for p in ls[1:]:
                        if FORBIDDEN.search(p) or kind_of(role, p) not in SKILL_KINDS:
                            continue
                        body = git(repo, "show", "%s:%s" % (h, p), ok_fail=True) or ""
                        if tok in body:
                            id_linked += 1
        slug_match = sum(1 for t0, names in skill_first if t0 > c["at"] and row.get("key") in names)
        curation_link = 0
        for role, rpath in REPOS:
            repo = os.path.expanduser(rpath)
            for p in repo_main[role]:
                if kind_of(role, p) == "curation-record":
                    body = git(repo, "show", "main:%s" % p, ok_fail=True) or ""
                    curation_link += nid in body
        temporal = sum(1 for t0, _ in skill_first if t0 > c["at"])
        promo.append({"nomination": "N%d" % (len(promo) + 1),
                      "day_index": (c["at"].date() - first.date()).days,
                      "rests_on_observations": len(row.get("observations") or []),
                      "destination_is_a_category_not_a_file": True,
                      "id_or_key_linked_skill_or_register_changes": id_linked,
                      "skill_folder_named_by_key": slug_match,
                      "promoted": bool(id_linked or slug_match),
                      "cited_by_curation_record": curation_link,
                      "skills_first_appearing_later_temporal_only": temporal})

    cited_by_nom = {o for r, _ in noms.values() for o in (r.get("observations") or [])}
    cited_by_run = {o for r, _ in runs.values() for o in (r.get("observations") or [])}
    lat, wall = [], []
    for oid, (row, c) in obs.items():
        try:
            t = dt.datetime.fromisoformat(row["at"].replace("Z", "+00:00"))
            lat.append((c["at"] - t).total_seconds() / 3600)
            wall.append((c["at"].replace(tzinfo=None) - t.replace(tzinfo=None)).total_seconds() / 3600)
        except (KeyError, ValueError, TypeError):
            pass

    def dist(field):
        cnt = collections.Counter(json.dumps(r.get(field), sort_keys=True) for r, _ in obs.values())
        return sorted(cnt.values(), reverse=True)

    # ---- register entries per revision
    reg = []
    for role, rpath in REPOS:
        repo = os.path.expanduser(rpath)
        for c in all_commits:
            if c["role"] != role:
                continue
            for st, old, new in c["changes"]:
                if kind_of(role, new) == "register" and st != "D":
                    body = git(repo, "show", "%s:%s" % (c["hash"], new), ok_fail=True) or ""
                    secs = re.split(r"(?m)^## ", body)[1:]
                    n = sum(1 for s in secs if re.search(r"(?m)^\*\*status\*\*", s))
                    reg.append({"at": c["at"], "day_index": (c["at"].date() - first.date()).days,
                                "on_main": c["on_main"], "entries": n})
    reg_main = [[r["day_index"], r["entries"]] for r in reg if r["on_main"]]
    nom_times = sorted(c["at"] for _, c in noms.values())
    reg_growth = []
    prev_n = 0
    for r in sorted((r for r in reg if r["on_main"]), key=lambda r: r["at"]):
        if r["entries"] > prev_n:
            before = [t for t in nom_times if t <= r["at"]]
            reg_growth.append({"day_index": r["day_index"], "entries_added": r["entries"] - prev_n,
                               "seconds_after_latest_nomination_commit":
                                   int((r["at"] - before[-1]).total_seconds()) if before else None})
        prev_n = r["entries"]
    reg_runs_ok = 0
    for role, rpath in REPOS:
        repo = os.path.expanduser(rpath)
        for p in repo_main[role]:
            if kind_of(role, p) == "register":
                body = git(repo, "show", "main:%s" % p) or ""
                reg_runs_ok += sum(1 for i_ in set(ID_RE.findall(body)) if i_ in runs)

    # ---- check scripts
    checks = []
    for (role, canon) in sorted(kind_files_ever["check-script"]):
        hit = [c for c in all_commits if c["role"] == role
               for st, old, new in c["changes"] if alias.get((role, new), new) == canon]
        revs = {c["hash"] for c in hit}
        mrevs = {c["hash"] for c in hit if c["on_main"]}
        loc = "scaffold" if role == "scaffold" else ("skill" if SKILL_RE.match(canon) else role)
        checks.append({"location": loc, "present_at_main": (role, canon) in head_set,
                       "revisions": len(revs), "main_revisions": len(mrevs)})

    # ---- CSV, one row per commit
    rows = []
    for c in sorted(all_commits, key=lambda x: x["at"]):
        g = collections.Counter()
        for k, n in c["kinds"].items():
            g[group_of(k)] += n
        rows.append({
            "repo_role": c["role"], "commit_ordinal_in_repo": c["ordinal"],
            "author_date": c["at"].date().isoformat(),
            "day_index": (c["at"].date() - first.date()).days,
            "on_main": int(c["on_main"]), "is_merge": int(len(c["parents"]) > 1),
            "files_changed": sum(c["kinds"].values()),
            "files_K": g["K"], "files_C": g["C"], "files_O": g["O"],
            "touches_K": int(g["K"] > 0), "touches_C": int(g["C"] > 0), "touches_O": int(g["O"] > 0),
            "kinds": ";".join(sorted(c["kinds"])),
            "observations_added": c["events"]["observations_added"],
            "nominations_added": c["events"]["nominations_added"],
            "runs_added": c["events"]["runs_added"],
            "verdicts_added": c["events"]["verdicts_added"],
            "stream_rows_modified_or_removed": sum(v for k, v in c["events"].items() if k.endswith("_modified_or_removed")),
            "curation_records_added": c["events"]["curation_records_added"],
            "check_scripts_touched": c["kinds"]["check-script"],
        })
    os.makedirs(OUT, exist_ok=True)
    with open(os.path.join(OUT, "self.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        w.writeheader()
        w.writerows(rows)

    summary = {
        "generated_by": "study-self/collect_self.py",
        "note": "Descriptive only. Single author who designed the framework. See README.md.",
        "corpus": {
            "repositories": len(REPOS),
            "commits": len(all_commits),
            "commits_by_role": dict(collections.Counter(c["role"] for c in all_commits)),
            "commits_not_on_main": sum(not c["on_main"] for c in all_commits),
            "merge_commits": sum(len(c["parents"]) > 1 for c in all_commits),
            "renames_detected": renames,
            "path_changes_excluded_by_denylist": EXCLUDED["changes"],
            "author_email_identities": len({git(c["repo"], "log", "-1", "--format=%ae", c["hash"]).strip() for c in all_commits}),
        },
        "activity": {
            "first_commit_date": first.date().isoformat(),
            "last_commit_date": last.date().isoformat(),
            "window_days": window_days,
            "active_days": len(per_day),
            "commits_per_active_day_mean": round(len(all_commits) / len(per_day), 2),
            "commits_per_active_day_median": med(list(per_day.values())),
            "commits_per_active_day_max": max(per_day.values()),
            "commits_per_active_day": [{"day_index": (d - first.date()).days, "commits": n}
                                       for d, n in sorted(per_day.items())],
            "share_of_commits_on_busiest_two_days": round(sum(sorted(per_day.values(), reverse=True)[:2]) / len(all_commits), 3),
        },
        "artifacts": {
            "unit": "file of a governed-knowledge kind, renames followed, generated index excluded",
            "count": len(artifacts),
            "present_at_main": sum((k[0], a["latest"]) in head_set for k, a in artifacts.items()),
            "revisions_total": sum(revs_all),
            "revisions_median": med(revs_all),
            "revisions_max": revs_all[0],
            "edited_after_creation": sum(r > 1 for r in revs_all),
            "revision_distribution_sorted": revs_all,
            "top_two_revision_share": round(top2 / sum(revs_all), 3),
            "top_two_kinds": top2_kinds,
            "post_hoc_main_only": {
                "note": "added after the first run: revisions counted on main only, release-branch commits excluded",
                "count": len(revs_main),
                "revisions_total": sum(revs_main),
                "revisions_median": med(revs_main),
                "revisions_max": revs_main[0],
                "edited_after_creation": sum(r > 1 for r in revs_main),
                "top_two_revision_share": round(sum(revs_main[:2]) / sum(revs_main), 3),
            },
            "by_kind": kind_table,
        },
        "skills": {
            "unit": "skill folder in a source repository, renames followed, distribution copies and scaffold excluded",
            "count": len(skills),
            "present_at_main": sum(any(p.startswith(s["latest"] + "/") for p in repo_main[r])
                                   for (r, _), s in skills.items()),
            "by_role": dict(skills_by_role),
            "revisions_median": med(skill_revs),
            "revisions_max": skill_revs[0] if skill_revs else None,
            "revision_distribution_sorted": skill_revs,
            "top_two_revision_share": round(sum(skill_revs[:2]) / sum(skill_revs), 3) if skill_revs else None,
        },
        "files_ever_by_kind": {k: len(v) for k, v in sorted(kind_files_ever.items())},
        "governance_events": {
            "stream_events": {k: dict(v) for k, v in sorted(stream_events.items())},
            "distinct_entries": {k: len(v) for k, v in sorted(stream_ids.items())},
            "observations": {
                "failure_category_distribution": dist("failure"),
                "methodology_distribution": dist("methodology"),
                "sessions": len(dist("session")),
                "contexts": len(dist("context_id")),
                "agents": len(dist("agent")),
                "cited_by_a_nomination": len(cited_by_nom & set(obs)),
                "cited_by_a_methodology_run": len(cited_by_run & set(obs)),
                "cited_by_either": len((cited_by_nom | cited_by_run) & set(obs)),
                "capture_latency_hours_median": round(med(lat), 1) if lat else None,
                "capture_latency_hours_min": round(min(lat), 1) if lat else None,
                "capture_latency_hours_max": round(max(lat), 1) if lat else None,
                "rows_timestamped_after_the_commit_that_added_them": sum(x < 0 for x in lat),
                "post_hoc_wall_clock_reading": {
                    "note": "added after the first run: the row timestamp read as the committer's local wall clock, ignoring its UTC marker",
                    "rows_within_one_hour_of_commit": sum(abs(x) <= 1 for x in wall),
                    "rows_more_than_one_hour_before_commit": sum(x > 1 for x in wall),
                    "rows_after_commit": sum(x < -1 for x in wall),
                    "median_hours": round(med(wall), 1) if wall else None,
                    "max_hours": round(max(wall), 1) if wall else None,
                },
            },
            "observations_added_by_day_index": dict(sorted(collections.Counter(
                (c["at"].date() - first.date()).days for _, c in obs.values()).items())),
            "nominations_added_by_day_index": dict(sorted(collections.Counter(
                (c["at"].date() - first.date()).days for _, c in noms.values()).items())),
            "days_from_last_stream_row_to_last_commit": (last.date() - max(
                c["at"] for st in stream_ids.values() for _, c in st.values()).date()).days,
            "commits_after_last_stream_row": sum(1 for cc in all_commits if cc["at"] > max(
                c["at"] for st in stream_ids.values() for _, c in st.values())),
            "nominations": promo,
            "nominations_promoted": sum(p["promoted"] for p in promo),
            "curation_records_added": curation_added,
            "register_entries_by_revision_on_main_as_day_index_and_entries": reg_main,
            "register_revisions_all_branches": len(reg),
            "post_hoc_register_growth": {
                "note": "added after the first run: each main revision that raised the entry count, and its distance from the latest nomination commit; temporal order only, no identifier link",
                "events": reg_growth},
            "register_run_ids_resolving_to_run_stream": reg_runs_ok,
            "decision_records": kind_table.get("decision-record", {"ever": 0})["ever"],
        },
        "check_scripts": {
            "count_ever": len(checks),
            "present_at_main": sum(c["present_at_main"] for c in checks),
            "by_location": dict(collections.Counter(c["location"] for c in checks)),
            "revisions_sorted": sorted((c["revisions"] for c in checks), reverse=True),
            "changed_after_creation": sum(c["revisions"] > 1 for c in checks),
            "post_hoc_changed_after_creation_on_main_only": sum(c["main_revisions"] > 1 for c in checks),
            "commits_touching_any_check_script": sum(1 for c in all_commits if c["kinds"]["check-script"]),
        },
        "commit_shares": {
                          "post_hoc_governance_records": {
                              "note": "added after the first run: commits touching a stream, the nomination index, a curation or a decision record",
                              "n": gov_n, "share": round(gov_n / len(all_commits), 3),
                              "framework_source_n": gov_src, "framework_source_commits": src_n},
                          "primary": shares(False),
                          "sensitivity_scaffold_and_distribution_as_K": shares(True)},
    }
    with open(os.path.join(OUT, "self_summary.json"), "w") as f:
        json.dump(summary, f, indent=1, default=str)
        f.write("\n")
    print(json.dumps(summary, indent=1, default=str))


def figure(pdf_path):
    """Optional: commits per active day, stacked by what the commit did. Needs matplotlib."""
    import matplotlib
    matplotlib.use("pdf")
    import matplotlib.pyplot as plt
    rows = list(csv.DictReader(open(os.path.join(OUT, "self.csv"))))
    cats = ["adds a governance record", "other governed knowledge", "code or tooling only", "other"]

    def cat(r):
        if any(int(r[k]) for k in ("observations_added", "nominations_added", "runs_added",
                                    "verdicts_added", "curation_records_added")):
            return cats[0]
        if int(r["touches_K"]):
            return cats[1]
        if int(r["touches_C"]):
            return cats[2]
        return cats[3]
    days = sorted({int(r["day_index"]) for r in rows})
    tab = {d: collections.Counter(cat(r) for r in rows if int(r["day_index"]) == d) for d in days}
    plt.rcParams.update({"font.family": "serif", "font.serif": ["STIXGeneral", "Times New Roman", "Times"],
                         "mathtext.fontset": "stix", "font.size": 8, "pdf.fonttype": 42,
                         "axes.linewidth": 0.6, "xtick.major.width": 0.6, "ytick.major.width": 0.6})
    colours = {cats[0]: "#B5651D", cats[1]: "#3a3a3a", cats[2]: "#8c8c8c", cats[3]: "#d0d0d0"}
    fig, ax = plt.subplots(figsize=(3.5, 1.9))
    bottom = {d: 0 for d in days}
    for cname in cats:
        h = [tab[d][cname] for d in days]
        ax.bar(days, h, width=0.85, bottom=[bottom[d] for d in days], color=colours[cname],
               edgecolor="white", linewidth=0.3, label="%s (%d)" % (cname, sum(h)))
        for d, v in zip(days, h):
            bottom[d] += v
    first = min(r["author_date"] for r in rows)
    ax.set_xlim(-2, max(days) + 2)
    ax.set_xlabel("days since first commit (%s)" % first)
    ax.set_ylabel("commits")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.legend(frameon=False, fontsize=7, loc="upper left", handlelength=1.0, borderaxespad=0.2)
    ax.set_ylim(0, max(bottom.values()) * 1.6)
    fig.tight_layout(pad=0.3)
    fig.savefig(pdf_path)


if __name__ == "__main__":
    if len(sys.argv) == 3 and sys.argv[1] == "--figure":
        figure(sys.argv[2])
        sys.exit(0)
    sys.exit(main())


==> anc/study-self/data/self_summary.json <==
{
 "generated_by": "study-self/collect_self.py",
 "note": "Descriptive only. Single author who designed the framework. See README.md.",
 "corpus": {
  "repositories": 6,
  "commits": 58,
  "commits_by_role": {
   "framework-source": 31,
   "skill-library": 11,
   "scaffold": 6,
   "instrument": 4,
   "specification": 3,
   "plugin-distribution": 3
  },
  "commits_not_on_main": 5,
  "merge_commits": 0,
  "renames_detected": 2,
  "path_changes_excluded_by_denylist": 2,
  "author_email_identities": 2
 },
 "activity": {
  "first_commit_date": "2026-08-16",
  "last_commit_date": "2026-10-17",
  "window_days": 62,
  "active_days": 9,
  "commits_per_active_day_mean": 6.44,
  "commits_per_active_day_median": 6,
  "commits_per_active_day_max": 11,
  "commits_per_active_day": [
   {
    "day_index": 0,
    "commits": 7
   },
   {
    "day_index": 1,
    "commits": 6
   },
   {
    "day_index": 20,
    "commits": 4
   },
   {
    "day_index": 27,
    "commits": 11
   },
   {
    "day_index": 28,
    "commits": 3
   },
   {
    "day_index": 29,
    "commits": 10
   },
   {
    "day_index": 35,
    "commits": 6
   },
   {
    "day_index": 41,
    "commits": 1
   },
   {
    "day_index": 62,
    "commits": 10
   }
  ],
  "share_of_commits_on_busiest_two_days": 0.362
 },
 "artifacts": {
  "unit": "file of a governed-knowledge kind, renames followed, generated index excluded",
  "count": 54,
  "present_at_main": 52,
  "revisions_total": 119,
  "revisions_median": 2.0,
  "revisions_max": 16,
  "edited_after_creation": 29,
  "revision_distribution_sorted": [
   16,
   8,
   5,
   5,
   4,
   4,
   3,
   3,
   3,
   3,
   3,
   3,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "top_two_revision_share": 0.202,
  "top_two_kinds": [
   "capture-ledger",
   "register"
  ],
  "post_hoc_main_only": {
   "note": "added after the first run: revisions counted on main only, release-branch commits excluded",
   "count": 54,
   "revisions_total": 90,
   "revisions_median": 1.0,
   "revisions_max": 16,
   "edited_after_creation": 14,
   "top_two_revision_share": 0.244
  },
  "by_kind": {
   "capture-ledger": {
    "ever": 1,
    "present_at_main": 1,
    "revisions_total": 16,
    "revisions_median": 16,
    "revisions_max": 16,
    "edited_after_creation": 1
   },
   "curation-record": {
    "ever": 1,
    "present_at_main": 1,
    "revisions_total": 1,
    "revisions_median": 1,
    "revisions_max": 1,
    "edited_after_creation": 0
   },
   "nomination-stream": {
    "ever": 1,
    "present_at_main": 1,
    "revisions_total": 2,
    "revisions_median": 2,
    "revisions_max": 2,
    "edited_after_creation": 1
   },
   "register": {
    "ever": 1,
    "present_at_main": 1,
    "revisions_total": 8,
    "revisions_median": 8,
    "revisions_max": 8,
    "edited_after_creation": 1
   },
   "run-stream": {
    "ever": 1,
    "present_at_main": 1,
    "revisions_total": 1,
    "revisions_median": 1,
    "revisions_max": 1,
    "edited_after_creation": 0
   },
   "skill": {
    "ever": 19,
    "present_at_main": 18,
    "revisions_total": 40,
    "revisions_median": 2,
    "revisions_max": 4,
    "edited_after_creation": 13
   },
   "skill-meta": {
    "ever": 16,
    "present_at_main": 15,
    "revisions_total": 22,
    "revisions_median": 1.0,
    "revisions_max": 3,
    "edited_after_creation": 5
   },
   "skill-reference": {
    "ever": 13,
    "present_at_main": 13,
    "revisions_total": 28,
    "revisions_median": 2,
    "revisions_max": 5,
    "edited_after_creation": 8
   },
   "verdict-stream": {
    "ever": 1,
    "present_at_main": 1,
    "revisions_total": 1,
    "revisions_median": 1,
    "revisions_max": 1,
    "edited_after_creation": 0
   }
  }
 },
 "skills": {
  "unit": "skill folder in a source repository, renames followed, distribution copies and scaffold excluded",
  "count": 19,
  "present_at_main": 18,
  "by_role": {
   "framework-source": 11,
   "skill-library": 7,
   "plugin-distribution": 1
  },
  "revisions_median": 2,
  "revisions_max": 8,
  "revision_distribution_sorted": [
   8,
   8,
   4,
   4,
   4,
   3,
   3,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   1,
   1,
   1
  ],
  "top_two_revision_share": 0.291
 },
 "files_ever_by_kind": {
  "capture-ledger": 1,
  "check-script": 11,
  "code": 39,
  "curation-record": 1,
  "distribution-copy": 87,
  "nomination-index": 1,
  "nomination-stream": 1,
  "packaging": 4,
  "prose": 40,
  "register": 1,
  "repo-config": 2,
  "run-stream": 1,
  "scaffold-template": 29,
  "skill": 19,
  "skill-meta": 16,
  "skill-reference": 13,
  "skill-tooling": 5,
  "verdict-stream": 1
 },
 "governance_events": {
  "stream_events": {
   "nominations": {
    "added": 3,
    "modified": 0,
    "removed": 0,
    "commits": 2
   },
   "observations": {
    "added": 28,
    "modified": 0,
    "removed": 0,
    "commits": 16
   },
   "runs": {
    "added": 1,
    "modified": 0,
    "removed": 0,
    "commits": 1
   },
   "verdicts": {
    "added": 0,
    "modified": 0,
    "removed": 0,
    "commits": 1
   }
  },
  "distinct_entries": {
   "nominations": 3,
   "observations": 28,
   "runs": 1
  },
  "observations": {
   "failure_category_distribution": [
    17,
    7,
    4
   ],
   "methodology_distribution": [
    20,
    6,
    2
   ],
   "sessions": 4,
   "contexts": 2,
   "agents": 1,
   "cited_by_a_nomination": 5,
   "cited_by_a_methodology_run": 5,
   "cited_by_either": 9,
   "capture_latency_hours_median": -1.5,
   "capture_latency_hours_min": -3.7,
   "capture_latency_hours_max": 35.3,
   "rows_timestamped_after_the_commit_that_added_them": 15,
   "post_hoc_wall_clock_reading": {
    "note": "added after the first run: the row timestamp read as the committer's local wall clock, ignoring its UTC marker",
    "rows_within_one_hour_of_commit": 13,
    "rows_more_than_one_hour_before_commit": 15,
    "rows_after_commit": 0,
    "median_hours": 1.5,
    "max_hours": 38.3
   }
  },
  "observations_added_by_day_index": {
   "27": 13,
   "28": 6,
   "29": 9
  },
  "nominations_added_by_day_index": {
   "27": 2,
   "28": 1
  },
  "days_from_last_stream_row_to_last_commit": 33,
  "commits_after_last_stream_row": 17,
  "nominations": [
   {
    "nomination": "N1",
    "day_index": 27,
    "rests_on_observations": 1,
    "destination_is_a_category_not_a_file": true,
    "id_or_key_linked_skill_or_register_changes": 0,
    "skill_folder_named_by_key": 0,
    "promoted": false,
    "cited_by_curation_record": 0,
    "skills_first_appearing_later_temporal_only": 10
   },
   {
    "nomination": "N2",
    "day_index": 27,
    "rests_on_observations": 3,
    "destination_is_a_category_not_a_file": true,
    "id_or_key_linked_skill_or_register_changes": 0,
    "skill_folder_named_by_key": 0,
    "promoted": false,
    "cited_by_curation_record": 1,
    "skills_first_appearing_later_temporal_only": 10
   },
   {
    "nomination": "N3",
    "day_index": 28,
    "rests_on_observations": 1,
    "destination_is_a_category_not_a_file": true,
    "id_or_key_linked_skill_or_register_changes": 0,
    "skill_folder_named_by_key": 0,
    "promoted": false,
    "cited_by_curation_record": 0,
    "skills_first_appearing_later_temporal_only": 4
   }
  ],
  "nominations_promoted": 0,
  "curation_records_added": 1,
  "register_entries_by_revision_on_main_as_day_index_and_entries": [
   [
    20,
    2
   ],
   [
    20,
    2
   ],
   [
    20,
    2
   ],
   [
    27,
    4
   ],
   [
    27,
    4
   ],
   [
    28,
    4
   ]
  ],
  "register_revisions_all_branches": 8,
  "post_hoc_register_growth": {
   "note": "added after the first run: each main revision that raised the entry count, and its distance from the latest nomination commit; temporal order only, no identifier link",
   "events": [
    {
     "day_index": 20,
     "entries_added": 2,
     "seconds_after_latest_nomination_commit": null
    },
    {
     "day_index": 27,
     "entries_added": 2,
     "seconds_after_latest_nomination_commit": 16
    }
   ]
  },
  "register_run_ids_resolving_to_run_stream": 1,
  "decision_records": 0
 },
 "check_scripts": {
  "count_ever": 11,
  "present_at_main": 11,
  "by_location": {
   "framework-source": 1,
   "skill": 1,
   "instrument": 4,
   "scaffold": 5
  },
  "revisions_sorted": [
   3,
   3,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2
  ],
  "changed_after_creation": 11,
  "post_hoc_changed_after_creation_on_main_only": 6,
  "commits_touching_any_check_script": 11
 },
 "commit_shares": {
  "post_hoc_governance_records": {
   "note": "added after the first run: commits touching a stream, the nomination index, a curation or a decision record",
   "n": 17,
   "share": 0.293,
   "framework_source_n": 17,
   "framework_source_commits": 31
  },
  "primary": {
   "C_only_of_KC": {
    "n": 11,
    "share": 0.19
   },
   "K_only_of_KC": {
    "n": 37,
    "share": 0.638
   },
   "both": {
    "n": 4,
    "share": 0.069
   },
   "neither_K_nor_C": {
    "n": 6,
    "share": 0.103
   },
   "touches_C": {
    "n": 15,
    "share": 0.259
   },
   "touches_K": {
    "n": 41,
    "share": 0.707
   }
  },
  "sensitivity_scaffold_and_distribution_as_K": {
   "C_only_of_KC": {
    "n": 7,
    "share": 0.121
   },
   "K_only_of_KC": {
    "n": 38,
    "share": 0.655
   },
   "both": {
    "n": 8,
    "share": 0.138
   },
   "neither_K_nor_C": {
    "n": 5,
    "share": 0.086
   },
   "touches_C": {
    "n": 15,
    "share": 0.259
   },
   "touches_K": {
    "n": 46,
    "share": 0.793
   }
  }
 }
}


==> anc/study/README.md <==
# Context decay in public repositories: an observational snapshot

This folder holds a small observational measurement of how agent
context files (AGENTS.md, CLAUDE.md, GEMINI.md, .github/copilot-instructions.md,
.cursorrules) age in the most-starred public GitHub repositories, and how often
the repository paths they mention do not resolve in the current tree. It is a
single snapshot of public data. It describes; it does not test a cause. The
collection cannot be repeated on the same date, but every per-file statistic can
be recomputed from the released data.

The protocol below was written into this file and into the header of
`collect.py` before the collection was run, and was not changed after the
results were seen.

## Pre-specified protocol (verbatim, fixed before collection)

FRAME (pre-specified; do not change after seeing results): GitHub search API,
repositories, q="stars:>10000 fork:false archived:false", sort=stars,
order=desc, pages 1 to 5 at per_page=100 (up to 500 repos). Exclude repos with
no primary language (lists, books), and any repo whose full_name matches the
denylist (grep -iEf). Count every exclusion by reason.

CONTEXT FILES: at the default branch, using
GET /repos/{o}/{r}/git/trees/{branch}?recursive=1 (if "truncated", fall back to
checking the specific paths with the contents API): AGENTS.md, CLAUDE.md,
GEMINI.md, .github/copilot-instructions.md, .cursorrules, plus nested AGENTS.md
or CLAUDE.md anywhere in the tree (count nested ones per repo). The SAMPLE is
repos with at least one root-level or .github context file.

PER ROOT-LEVEL (or .github) CONTEXT FILE:
- history: GET /repos/{o}/{r}/commits?path=<file>&sha=<branch>&per_page=100,
  paginated: n_updates, created (oldest commit date), last_updated (newest
  commit date), days_since_update, age_days.
- activity since the last update:
  GET /repos/{o}/{r}/commits?sha=<branch>&since=<last_updated>&per_page=1; read
  rel="last" in the Link header for the count (0 or 1 if absent, depending on
  the body); subtract the context commit itself if included.
- dangling path references: fetch the file content; candidates are inline-code
  spans and markdown link targets that look like repository paths (contain "/"
  or end in a file extension, no spaces, not URLs, not starting with "-", "$",
  "@" or "#"; strip a leading "./" and trailing punctuation; ignore anything
  with "*", "<", ">", "{", "}" or "..."). A candidate RESOLVES if it equals a
  path in the tree, or is a directory prefix of one, either from the repo root
  or relative to the context file's directory. dangling_rate = unresolved /
  candidates (empty if there are no candidates).

## Operational details (also fixed before collection)

These make the protocol above executable. They were decided before any result
was seen and are implemented in `collect.py`.

1. Snapshot date. The UTC date at the start of the first run is recorded once in
   `data/funnel.json` as `snapshot_date_utc` and is "now" for every age. Ages
   are whole calendar days: snapshot date minus the UTC calendar date of a
   commit. Commit dates are committer dates (`commit.committer.date`).
2. Frame order. Search results are deduplicated by repository id in rank order
   (a repository that reappears on a later page is counted once, under
   `duplicate_across_pages`). Exclusions are applied in this order: no primary
   language, then denylist. The denylist match runs the system `grep -iEf` over
   the full names. Denylisted names are never written to any file, only counted.
   The frame is saved on the first run, so a resumed run measures the same
   repositories.
3. File names are matched exactly (case-sensitive), as tree entries of type
   blob. A nested file is a blob named AGENTS.md or CLAUDE.md at any path other
   than the repository root (`.github/AGENTS.md` is nested).
4. Symbolic links. A context file stored as a symbolic link (tree mode 120000)
   is kept as a row; its history and activity are measured on the link path,
   and its text is the link target, so it normally yields no path candidates and
   an empty dangling_rate. The number of such files is reported in the funnel.
5. Content is read from the blob API (`GET /repos/{o}/{r}/git/blobs/{sha}`) with
   the blob id from the tree, decoded as UTF-8 with replacement. For a truncated
   tree the contents API response supplies the blob id.
6. Candidate extraction. Fenced code blocks (``` or ~~~) are removed first,
   because their text is code, not inline spans. Inline-code spans are matched
   within a line; markdown link targets are taken from inline links and images
   `[text](target)` and from reference definitions `[id]: target`, after the
   code spans are removed. For each raw token: drop it if it starts with "-",
   "$", "@" or "#", or is a URL (contains "://", or starts with "mailto:",
   "www.", "tel:" or "data:"); for link targets, percent-decode; drop anything
   from the first "#" or "?"; drop tokens with whitespace or with "*", "<", ">",
   "{", "}" or "..."; strip surrounding quote characters, a leading "./"
   (repeatedly), trailing punctuation (`.,;:!?)]'"`), and a trailing
   `:<line>` or `:<line>:<col>` suffix. A token is then a candidate only if it
   uses path characters only (ASCII letters, digits and `. _ - / @ +`), does not
   start with "/" or "~" (absolute or home paths are not repository paths), does
   not begin with a domain-like segment followed by "/" (for example a Go module
   path), and either contains "/" or ends in a file extension from the fixed list
   in `collect.py` (`EXTENSIONS`). A list is used so that dotted code
   identifiers such as `os.path.join` are not read as files. Candidates are
   counted once per file (distinct after normalisation); a trailing "/" is
   removed before matching.
7. Resolution. A candidate is normalised with `posixpath.normpath`, once from
   the root and once relative to the context file's directory; a path that
   escapes the root does not resolve. It resolves if either form equals a tree
   entry or a directory prefix of one. For a truncated tree, a candidate that is
   not found in the partial listing is checked with the contents API at the
   default branch (HTTP 200 means it exists).
8. Activity. The count N comes from rel="last" (or the body length when the
   Link header is absent). The context commit is "included" if its sha appears
   in the page of 100 that holds the oldest commits of that range (page
   ceil(N/100)); then commits_since_update = N - 1, otherwise N.
9. Rate limits. The client reads `X-RateLimit-Remaining` after every response
   and sleeps until `X-RateLimit-Reset` when it is low; it retries server errors
   and secondary rate limits with backoff. Per-repository results are cached
   atomically so an interrupted run resumes without repeating finished work.

## Deviation note: amendment before the full run (2026-10-17)

One robustness change was made after a small test run and before the full run.
The test run used a separate cache on 2026-10-17 (UTC 23:19:37 to 23:21:22,
12 repositories, 59 API calls); its data were discarded and enter no output.
After it, the recursive tree call in `process_repo` in `collect.py`
(`GET /repos/{o}/{r}/git/trees/{branch}?recursive=1`) was changed to tolerate
HTTP 403 and 451 in addition to the default 404, 409 and 422, so that a
repository whose tree is refused is recorded as `tree_unavailable` instead of
stopping the run. The frame, the file list, the metrics and the operational
details above were not changed. In the full run no tree call failed
(`funnel.json`: `stages.tree_unavailable` is empty), so the change affected no
result.

## Outputs

- `collect.py`: the collection (Python 3, standard library only).
- `data/repos.csv`: one row per root-level or .github context file, with columns
  repo, language, stars, file, n_nested, created, last_updated, age_days,
  days_since_update, n_updates, commits_since_update, n_candidates, n_dangling,
  dangling_rate, and (added at revision by `extend.py`) is_symlink.
- `data/frame.csv` (added at revision by `extend.py`): one row per repository
  returned by the search, with rank, full_name, stars, language,
  default_branch, status (eligible, no_primary_language or denylist) and
  in_sample; the denylisted row is WITHHELD.
- `data/funnel.json`: the query, the snapshot date, and the count at each stage
  with the reason for every exclusion.
- `extend.py` and `data/extended.json`: the additions made at revision, listed
  in their own section below.
- `summarize.py` and `data/summary.json`: descriptive statistics computed from
  `repos.csv`. The two frame counts (n_frame, n_eligible) are not row data, so
  `summarize.py` copies them from `funnel.json`; every other number in
  `summary.json` is computed from `repos.csv` alone.
- `figures.py`, `../figures/fig-dangling-ecdf.pdf` and `../figures/fig-drift.pdf`.
- `audit.py`, `data/candidates.csv` and `data/audit.json`: a POST HOC audit,
  written after the primary results were seen and not part of the
  pre-specified protocol. `candidates.csv` lists every distinct candidate per
  file with whether it resolved (the evidence behind n_candidates and
  n_dangling). `audit.json` counts unresolved candidates in two classes that are
  unlikely to be meant as tracked paths (a bare extension such as ".ts"; a first
  segment such as `dist`, `build` or `node_modules` that repositories usually
  do not commit), recomputes the dangling-rate statistics without them, and
  adds a stricter view restricted to candidates that contain "/". It reads the
  cache that `collect.py` wrote (`--cache`). Candidate strings that match the
  privacy denylist are written as WITHHELD (they keep their resolved flag and
  are counted in `audit.json`).

`funnel.json` also carries anomaly counters: truncated trees handled through
the contents API, symbolic links, files without path history, and files whose
context commit was not found on the last page of the activity range (their
commits_since_update keeps the uncorrected count N).

## Pre-specification of the summary statistics

The summary statistics reported as primary results (medians and 25th and 75th
percentiles, the pooled rate, the share of files with any unresolved reference)
and the single association reported, commits since update against the
dangling-reference rate, are implemented in `summarize.py`. That script was last
modified at 2026-10-17 23:22 UTC, before collection started at 00:00:20 UTC on
2026-10-18, and it has not been edited since; the definitions below describe it.
Every other comparison (the audit in `audit.py`, and the additions in
`extend.py`) was written after the primary results were seen and is labelled
post hoc. The pre-specification is recorded only in these files; it was not
registered with a third party.

## Additions made at revision (2026-10-18, post hoc)

`extend.py` was written after the primary results were seen, in answer to
referee comments. It changes no primary number. It writes:

- `data/frame.csv`: the frame the collector kept in its cache (rank, full_name,
  stars, language, default_branch, status, in_sample), so that prevalence and
  the two exclusion rules can be recomputed. The denylist is applied to every
  name; a matching row is written as WITHHELD with its status only.
- the `is_symlink` column of `data/repos.csv`, from the collector's per-file
  record (operational detail 4).
- `data/extended.json`: the eligible star range and primary-language counts,
  prevalence by language, Wilson 95% intervals for the two proportions, a
  seeded percentile bootstrap (10 000 resamples) for the two medians, the
  currency statistics without the symbolic links, a repository-level reading
  (candidates pooled within a repository, Spearman against the largest
  commits-since-update among the repository's files), per-file-name
  breakdowns, the association of the rate with the number of candidates, the
  number of updates and days since update, the single-candidate files, and
  counts of a few unresolved tokens that are not paths.

Run `python3 study/extend.py --cache <the cache directory collect.py used>` to
regenerate all three; without `--cache` it recomputes `extended.json` from the
released files alone.

## Definitions

- age_days: snapshot date minus the date of the oldest commit touching the file.
- days_since_update: snapshot date minus the date of the newest commit touching
  the file.
- n_updates: number of commits on the default branch that touch the file path
  (GitHub path history; renames are not followed).
- commits_since_update: commits on the default branch dated at or after the
  file's last update, excluding the update itself. It is a measure of how much
  the repository moved while the file stood still.
- n_candidates, n_dangling: distinct path-like references in the file, and how
  many of them do not resolve in the tree at the snapshot.
- dangling_rate: n_dangling / n_candidates, empty when n_candidates is 0.
- prevalence: sample repositories over eligible repositories.
- Percentiles use linear interpolation between order statistics. The Spearman
  coefficient is the Pearson correlation of average ranks (ties share the mean
  rank), computed in `summarize.py` without external libraries.

## Reproduce

```
python3 study/collect.py      # needs a GitHub token in the macOS keychain (service osteon-github)
python3 study/summarize.py
python3 study/figures.py      # needs matplotlib
python3 study/audit.py --cache <the cache directory collect.py used>   # post hoc
```

`collect.py` takes `--cache` (where the frame and per-repository results are
kept between runs) and `--denylist` (a file of extended regular expressions,
one per line; pass an empty file to apply no denylist). Only read-only REST
endpoints are called. The token is read at run time and is never printed or
stored.

## Limitations

- Single snapshot. Every number describes one day of public data; GitHub search
  ranking and repository contents change, so a later run will differ.
- Heuristic reference extraction. Candidates are found by pattern, not by
  understanding. Some flagged references are not meant as repository paths (for
  example a package or product name ending in a listed extension, or a path the
  build creates), and some real references are missed (bare file names without
  an extension, paths in prose without code formatting, paths inside fenced
  blocks). A slash-free file name resolves only at the root or next to the
  context file, so a name that exists deeper in the tree counts as dangling.
  The dangling rate is therefore an estimate of unresolved path-like
  references, not of wrong instructions; `audit.json` shows how it moves under
  stricter readings.
- Top-starred bias. The frame is the 500 most-starred non-fork, non-archived
  repositories. They are larger, older and more actively maintained than a
  typical repository, so prevalence and decay here do not generalise to GitHub
  as a whole.
- Observational only. Associations between activity and dangling references are
  descriptive; no causal claim is made or supported.
- Nested files are counted but not analysed. Only root-level and .github files
  enter the per-file measures.
- Path history is GitHub's simplified history of the exact path; a file that was
  moved or renamed has its age measured from the move.
- Exact, case-sensitive file names; variants such as `agents.md` or
  `.cursor/rules` are outside the protocol.

## Relation to the planned controlled experiment

This sample is chosen independently of, and may overlap with, any future frame
of the planned controlled experiment. Nothing in this snapshot selects,
excludes or tunes repositories for that experiment.


==> anc/study/audit.py <==
#!/usr/bin/env python3
"""POST HOC audit of the reference heuristic (not part of the pre-specified protocol).

Written after the primary results were seen, to show how much of the dangling
count comes from two classes of flagged tokens that are, by construction,
unlikely to be meant as tracked repository paths. It does not replace or alter
the primary measure in repos.csv and summary.json.

Reads the per-repository cache written by collect.py and writes:
- data/candidates.csv: one row per distinct candidate (repo, file, candidate,
  resolved), the evidence behind n_candidates and n_dangling in repos.csv;
- data/audit.json: dangling candidates by class; the dangling-rate statistics
  recomputed with both classes removed from numerator and denominator; and a
  stricter view that keeps only candidates containing "/". A slash-free file
  name resolves under the protocol only at the root or next to the context
  file, so a name that exists deeper in the tree counts as dangling; the
  stricter view shows how much that matters.

Classes (defined after seeing the most frequent unresolved tokens):
- bare_extension: a token that is only a dot and an extension, such as ".ts",
  other than conventional dotfile names (".env", ".gitignore" and the like);
- conventionally_untracked: a token whose first segment is a local or generated
  location that repositories usually do not commit (EXCLUDED_FIRST_SEGMENTS).

Privacy: candidate strings that match the privacy denylist (grep -iEf) are
written as WITHHELD. They keep their resolved flag, so the full views are
unchanged, but their form is unknown, so the slash-only view leaves them out.
Their number is reported as candidates_withheld_by_denylist.
"""

import argparse
import csv
import glob
import json
import math
import os
import re
import subprocess

DOTFILE_NAMES = {
    "env", "gitignore", "gitattributes", "gitmodules", "editorconfig",
    "dockerignore", "npmrc", "nvmrc", "prettierrc", "eslintrc", "babelrc",
    "cursorrules",
}
EXCLUDED_FIRST_SEGMENTS = {
    ".env", ".env.local", "node_modules", "dist", "build", "out", "target",
    ".venv", "venv", "__pycache__", "coverage", ".next", ".cache",
}


def classify(c):
    m = re.fullmatch(r"\.([A-Za-z0-9]+)", c)
    if m and m.group(1).lower() not in DOTFILE_NAMES:
        return "bare_extension"
    if c.split("/", 1)[0] in EXCLUDED_FIRST_SEGMENTS:
        return "conventionally_untracked"
    return None


def denylisted(strings, denylist):
    """Indices of strings matched by grep -iEf denylist."""
    if not strings:
        return set()
    r = subprocess.run(["grep", "-n", "-iEf", denylist], input="\n".join(strings) + "\n",
                       capture_output=True, text=True)
    if r.returncode not in (0, 1):
        raise SystemExit("denylist grep failed")
    return {int(line.split(":", 1)[0]) - 1 for line in r.stdout.splitlines()}


def quantile(s, q):
    pos = (len(s) - 1) * q
    lo, hi = math.floor(pos), math.ceil(pos)
    return s[lo] + (s[hi] - s[lo]) * (pos - lo)


def describe(xs):
    s = sorted(xs)
    if not s:
        return {"n": 0}
    return {"n": len(s), "median": round(quantile(s, 0.5), 4),
            "p25": round(quantile(s, 0.25), 4), "p75": round(quantile(s, 0.75), 4)}


def main():
    here = os.path.dirname(os.path.abspath(__file__))
    ap = argparse.ArgumentParser()
    ap.add_argument("--cache", required=True, help="the --cache directory collect.py used")
    ap.add_argument("--data", default=os.path.join(here, "data"))
    ap.add_argument("--denylist", default=os.path.join(here, "..", "..", "..", "denylist.txt"))
    args = ap.parse_args()

    with open(os.path.join(args.data, "repos.csv"), newline="", encoding="utf-8") as fh:
        primary = {(r["repo"], r["file"]): r for r in csv.DictReader(fh)}

    out_rows, per_file, n_withheld = [], [], 0
    for p in sorted(glob.glob(os.path.join(args.cache, "repos", "*.json"))):
        with open(p, encoding="utf-8") as fh:
            d = json.load(fh)
        repo = os.path.basename(p)[:-5].replace("__", "/", 1)
        for f in d.get("files", []):
            key = (repo, f["file"])
            if key not in primary:
                continue
            res = [(c, 1) for c in f["resolved"]] + [(c, 0) for c in f["dangling"]]
            hit = denylisted([c for c, _ok in res], args.denylist)
            n_withheld += len(hit) + sum(1 for c, _ok in res if c == "WITHHELD")
            res = sorted(("WITHHELD", ok) if i in hit else (c, ok) for i, (c, ok) in enumerate(res))
            for c, ok in res:
                out_rows.append({"repo": repo, "file": f["file"], "candidate": c, "resolved": ok})
            per_file.append((key, res))

    out_rows.sort(key=lambda r: (r["repo"].lower(), r["file"], r["candidate"]))
    with open(os.path.join(args.data, "candidates.csv"), "w", newline="", encoding="utf-8") as fh:
        w = csv.DictWriter(fh, fieldnames=["repo", "file", "candidate", "resolved"], lineterminator="\n")
        w.writeheader()
        w.writerows(out_rows)

    # consistency with the primary table
    mismatches = 0
    for key, res in per_file:
        r = primary[key]
        if len(res) != int(r["n_candidates"]) or sum(1 for _c, ok in res if not ok) != int(r["n_dangling"]):
            mismatches += 1

    by_class = {"bare_extension": 0, "conventionally_untracked": 0, "other": 0}
    for row in out_rows:
        if not row["resolved"]:
            by_class[classify(row["candidate"]) or "other"] += 1
    n_dangling = sum(by_class.values())

    rates, any_d, tot_c, tot_d = [], 0, 0, 0
    for _key, res in per_file:
        kept = [(c, ok) for c, ok in res if classify(c) is None]
        if not kept:
            continue
        nd = sum(1 for _c, ok in kept if not ok)
        rates.append(nd / len(kept))
        any_d += 1 if nd else 0
        tot_c += len(kept)
        tot_d += nd

    # stricter view: only candidates that contain "/" (multi-segment paths)
    s_rates, s_any, s_c, s_d = [], 0, 0, 0
    for _key, res in per_file:
        kept = [(c, ok) for c, ok in res if "/" in c and classify(c) is None]
        if not kept:
            continue
        nd = sum(1 for _c, ok in kept if not ok)
        s_rates.append(nd / len(kept))
        s_any += 1 if nd else 0
        s_c += len(kept)
        s_d += nd
    other_no_slash = sum(1 for row in out_rows if not row["resolved"]
                         and classify(row["candidate"]) is None and "/" not in row["candidate"])

    audit = {
        "status": "post hoc; not part of the pre-specified protocol",
        "source": "collect.py cache (per-repository results); rows matched to data/repos.csv",
        "n_candidate_rows": len(out_rows),
        "files_inconsistent_with_repos_csv": mismatches,
        "candidates_withheld_by_denylist": n_withheld,
        "dangling_by_class": by_class,
        "pct_dangling_in_two_classes": round(
            100.0 * (by_class["bare_extension"] + by_class["conventionally_untracked"]) / n_dangling, 2)
        if n_dangling else None,
        "other_dangling_without_slash": other_no_slash,
        "pct_other_dangling_without_slash": round(100.0 * other_no_slash / by_class["other"], 2)
        if by_class["other"] else None,
        "slash_paths_only_without_two_classes": {
            "dangling_rate": describe(s_rates),
            "share_files_with_any_dangling": {
                "pct": round(100.0 * s_any / len(s_rates), 2) if s_rates else None,
                "n_with_any": s_any, "n": len(s_rates)},
            "pooled": {"n_candidates": s_c, "n_dangling": s_d,
                       "pct_dangling": round(100.0 * s_d / s_c, 2) if s_c else None},
        },
        "without_two_classes": {
            "dangling_rate": describe(rates),
            "share_files_with_any_dangling": {
                "pct": round(100.0 * any_d / len(rates), 2) if rates else None,
                "n_with_any": any_d, "n": len(rates)},
            "pooled": {"n_candidates": tot_c, "n_dangling": tot_d,
                       "pct_dangling": round(100.0 * tot_d / tot_c, 2) if tot_c else None},
        },
    }
    with open(os.path.join(args.data, "audit.json"), "w", encoding="utf-8") as fh:
        json.dump(audit, fh, indent=2)
        fh.write("\n")
    print(json.dumps(audit, indent=2))


if __name__ == "__main__":
    main()


==> anc/study/collect.py <==
#!/usr/bin/env python3
"""Context decay in public repositories: collection script.

Observational snapshot of agent context files in the most-starred public GitHub
repositories. Python 3, standard library only. Deterministic for a given API
state: the frame is saved on the first run and every output is sorted.

PRE-SPECIFIED PROTOCOL (verbatim, written before the collection was run)

FRAME (pre-specified; do not change after seeing results): GitHub search API,
repositories, q="stars:>10000 fork:false archived:false", sort=stars,
order=desc, pages 1 to 5 at per_page=100 (up to 500 repos). Exclude repos with
no primary language (lists, books), and any repo whose full_name matches the
denylist (grep -iEf). Count every exclusion by reason.

CONTEXT FILES: at the default branch, using
GET /repos/{o}/{r}/git/trees/{branch}?recursive=1 (if "truncated", fall back to
checking the specific paths with the contents API): AGENTS.md, CLAUDE.md,
GEMINI.md, .github/copilot-instructions.md, .cursorrules, plus nested AGENTS.md
or CLAUDE.md anywhere in the tree (count nested ones per repo). The SAMPLE is
repos with at least one root-level or .github context file.

PER ROOT-LEVEL (or .github) CONTEXT FILE:
- history: GET /repos/{o}/{r}/commits?path=<file>&sha=<branch>&per_page=100,
  paginated: n_updates, created (oldest commit date), last_updated (newest
  commit date), days_since_update, age_days.
- activity since the last update:
  GET /repos/{o}/{r}/commits?sha=<branch>&since=<last_updated>&per_page=1; read
  rel="last" in the Link header for the count (0 or 1 if absent, depending on
  the body); subtract the context commit itself if included.
- dangling path references: fetch the file content; candidates are inline-code
  spans and markdown link targets that look like repository paths (contain "/"
  or end in a file extension, no spaces, not URLs, not starting with "-", "$",
  "@" or "#"; strip a leading "./" and trailing punctuation; ignore anything
  with "*", "<", ">", "{", "}" or "..."). A candidate RESOLVES if it equals a
  path in the tree, or is a directory prefix of one, either from the repo root
  or relative to the context file's directory. dangling_rate = unresolved /
  candidates (empty if there are no candidates).

OPERATIONAL DETAILS (also fixed before collection; see README.md for prose)

1. Snapshot: the UTC date at the start of the first run is "now"; ages are whole
   calendar days (snapshot date minus the UTC date of a commit); commit dates
   are committer dates.
2. Frame: deduplicated by repository id in rank order; exclusions applied in the
   order no primary language, then denylist (system grep -iEf); denylisted
   names are never written anywhere, only counted. The frame is saved on the
   first run and reused on resume.
3. Exact, case-sensitive names, blob entries only. Nested = AGENTS.md or
   CLAUDE.md at any path other than the root.
4. Symbolic links (mode 120000) are kept; their text is the link target.
5. Content comes from the blob API with the blob id from the tree (or from the
   contents API response for a truncated tree), decoded UTF-8 with replacement.
6. Fenced code blocks are removed; inline code spans are matched within a line;
   link targets come from inline links, images and reference definitions after
   code spans are removed. Normalisation and filters: see candidates_from_text.
   A token is a candidate only if it uses path characters, does not start with
   "/" or "~", is not a domain-led module path, and contains "/" or ends in an
   extension from EXTENSIONS. Distinct candidates per file.
7. Resolution with posixpath.normpath from the root and from the file's
   directory; escaping the root does not resolve; for a truncated tree an
   unresolved candidate is checked with the contents API.
8. Activity: N from rel="last" (or body length); the context commit is
   "included" if its sha is on page ceil(N/100) at per_page=100; then N - 1.
9. Rate limits respected via X-RateLimit-Remaining and X-RateLimit-Reset;
   per-repository results cached atomically so a run can resume.

The token is read from the macOS keychain at run time, sent only as an
Authorization header, and never printed, logged or written.
"""

import argparse
import base64
import csv
import datetime as dt
import gzip
import json
import os
import posixpath
import re
import subprocess
import sys
import tempfile
import time
import urllib.error
import urllib.parse
import urllib.request

API = "https://api.github.com"
QUERY = "stars:>10000 fork:false archived:false"
SORT = "stars"
ORDER = "desc"
PAGES = [1, 2, 3, 4, 5]
PER_PAGE = 100
ROOT_FILES = [
    "AGENTS.md",
    "CLAUDE.md",
    "GEMINI.md",
    ".github/copilot-instructions.md",
    ".cursorrules",
]
NESTED_NAMES = {"AGENTS.md", "CLAUDE.md"}
CSV_COLUMNS = [
    "repo", "language", "stars", "file", "n_nested", "created", "last_updated",
    "age_days", "days_since_update", "n_updates", "commits_since_update",
    "n_candidates", "n_dangling", "dangling_rate",
]

# File extensions that make a slash-free token a file reference (lower case).
EXTENSIONS = frozenset("""
md mdx markdown rst txt adoc org
py pyi pyx ipynb js mjs cjs jsx ts mts cts tsx vue svelte astro
json jsonc json5 jsonl yaml yml toml ini cfg conf env properties xml plist
html htm css scss sass less styl
sh bash zsh fish ps1 psm1 bat cmd
go mod sum rs java kt kts scala sbt groovy gradle clj cljs edn
c h cc cpp cxx hpp hh hxx inl m mm swift metal cu cuh
cs fs fsx vb csproj fsproj sln props targets
rb erb rake gemspec php
lua dart ex exs erl hrl elm hs ml mli nim zig jl r rmd
sql graphql gql proto thrift prisma
lock tf tfvars hcl nix bzl bazel cmake mk dockerfile
csv tsv png jpg jpeg gif svg ico webp pdf wasm
gitignore gitattributes gitmodules editorconfig dockerignore npmrc nvmrc
prettierrc eslintrc babelrc cursorrules example sample
""".split())

DOMAIN_LED = re.compile(
    r"^[A-Za-z0-9-]+(\.[A-Za-z0-9-]+)*\."
    r"(com|org|net|io|dev|ai|co|gov|edu|app|sh|me|in|us|uk|de|cn|jp|so|xyz)/"
)
PATH_CHARS = re.compile(r"^[A-Za-z0-9._/@+\-]+$")
LINE_SUFFIX = re.compile(r":\d+(:\d+)?$")
FENCE_OPEN = re.compile(r"^[ \t]{0,3}(`{3,}|~{3,})")
CODE_SPAN = re.compile(r"(?<!`)(`+)(?!`)(.+?)(?<!`)\1(?!`)")
INLINE_LINK = re.compile(
    r"!?\[[^\]\n]*\]\(\s*<?([^)\s>]+)>?"
    r"(?:\s+(?:\"[^\"\n]*\"|'[^'\n]*'|\([^)\n]*\)))?\s*\)"
)
REF_DEF = re.compile(r"^[ \t]{0,3}\[[^\]\n]+\]:[ \t]*<?([^\s>]+)>?", re.M)
TRAILING_PUNCT = ".,;:!?)]'\""
QUOTES = "'\"`"


def log(msg):
    sys.stderr.write(time.strftime("%H:%M:%S ") + msg + "\n")
    sys.stderr.flush()


# ---------------------------------------------------------------------------
# HTTP client


def read_token():
    r = subprocess.run(
        ["security", "find-generic-password", "-s", "osteon-github", "-w"],
        capture_output=True, text=True,
    )
    tok = r.stdout.strip()
    if r.returncode != 0 or not tok:
        sys.exit("GitHub credential not available in the keychain")
    return tok


class Client:
    def __init__(self, token):
        self._token = token
        self.calls = 0

    def _headers(self, accept):
        return {
            "Authorization": "Bearer " + self._token,
            "Accept": accept,
            "X-GitHub-Api-Version": "2022-11-28",
            "User-Agent": "osteon-context-decay-study",
            "Accept-Encoding": "gzip",
        }

    @staticmethod
    def _throttle(headers):
        rem = headers.get("X-RateLimit-Remaining")
        reset = headers.get("X-RateLimit-Reset")
        res = headers.get("X-RateLimit-Resource", "core")
        if rem is None or reset is None:
            return
        floor = 1 if res == "search" else 50
        if int(rem) <= floor:
            wait = max(0, int(reset) - int(time.time())) + 5
            log("rate limit %s low (%s left), sleeping %ds" % (res, rem, wait))
            time.sleep(wait)

    def get(self, path, params=None, allow=(404, 409, 422)):
        """GET a REST endpoint. Returns (status, headers, json or None)."""
        url = API + path
        if params:
            url += "?" + urllib.parse.urlencode(params)
        delay = 5
        for _attempt in range(10):
            req = urllib.request.Request(
                url, headers=self._headers("application/vnd.github+json"))
            try:
                with urllib.request.urlopen(req, timeout=180) as resp:
                    body = resp.read()
                    if resp.headers.get("Content-Encoding") == "gzip":
                        body = gzip.decompress(body)
                    self.calls += 1
                    self._throttle(resp.headers)
                    return resp.status, resp.headers, (json.loads(body) if body else None)
            except urllib.error.HTTPError as e:
                self.calls += 1
                hdrs = e.headers
                try:
                    text = e.read().decode("utf-8", "replace")
                except Exception:
                    text = ""
                if e.code in (403, 429) and (
                    hdrs.get("Retry-After")
                    or hdrs.get("X-RateLimit-Remaining") == "0"
                    or "rate limit" in text.lower()
                ):
                    if hdrs.get("Retry-After"):
                        wait = int(hdrs["Retry-After"]) + 2
                    elif hdrs.get("X-RateLimit-Remaining") == "0" and hdrs.get("X-RateLimit-Reset"):
                        wait = max(0, int(hdrs["X-RateLimit-Reset"]) - int(time.time())) + 5
                    else:
                        wait = 60
                    log("rate limited (HTTP %d) on %s, sleeping %ds" % (e.code, path, wait))
                    time.sleep(wait)
                    continue
                if e.code in allow:
                    return e.code, hdrs, None
                if e.code >= 500:
                    log("HTTP %d on %s, retrying in %ds" % (e.code, path, delay))
                    time.sleep(delay)
                    delay = min(delay * 2, 120)
                    continue
                raise RuntimeError("HTTP %d on %s" % (e.code, path))
            except (urllib.error.URLError, TimeoutError, ConnectionError, OSError) as e:
                log("network error on %s (%s), retrying in %ds" % (path, type(e).__name__, delay))
                time.sleep(delay)
                delay = min(delay * 2, 120)
        raise RuntimeError("giving up on %s" % path)


def parse_link(header):
    out = {}
    for url, rel in re.findall(r'<([^>]+)>;\s*rel="(\w+)"', header or ""):
        out[rel] = url
    return out


def page_of(url):
    q = urllib.parse.parse_qs(urllib.parse.urlparse(url).query)
    return int(q["page"][0])


# ---------------------------------------------------------------------------
# Cache helpers


def write_json_atomic(path, obj):
    d = os.path.dirname(path)
    os.makedirs(d, exist_ok=True)
    fd, tmp = tempfile.mkstemp(dir=d, suffix=".tmp")
    with os.fdopen(fd, "w", encoding="utf-8") as f:
        json.dump(obj, f, indent=1, sort_keys=True, ensure_ascii=False)
    os.replace(tmp, path)


def read_json(path):
    with open(path, encoding="utf-8") as f:
        return json.load(f)


def utc_date_of(ts):
    return dt.datetime.strptime(ts, "%Y-%m-%dT%H:%M:%SZ").date()


def now_utc_iso():
    return dt.datetime.now(dt.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ")


# ---------------------------------------------------------------------------
# Frame


def grep_flags(names, denylist):
    """Return the set of indices of names matched by grep -iEf denylist."""
    if not names:
        return set()
    r = subprocess.run(
        ["grep", "-n", "-iEf", denylist],
        input="\n".join(names) + "\n", capture_output=True, text=True,
    )
    if r.returncode not in (0, 1):
        sys.exit("denylist grep failed")
    hits = set()
    for line in r.stdout.splitlines():
        hits.add(int(line.split(":", 1)[0]) - 1)
    return hits


def build_frame(cli, cache, denylist):
    path = os.path.join(cache, "frame.json")
    if os.path.exists(path):
        return read_json(path)
    raw, pages_meta = [], []
    for page in PAGES:
        st, _h, d = cli.get("/search/repositories", {
            "q": QUERY, "sort": SORT, "order": ORDER,
            "per_page": PER_PAGE, "page": page,
        }, allow=())
        pages_meta.append({
            "page": page, "items": len(d["items"]),
            "total_count": d["total_count"],
            "incomplete_results": d["incomplete_results"],
        })
        for it in d["items"]:
            raw.append(it)
        time.sleep(2)
    seen, unique, n_dup = set(), [], 0
    for it in raw:
        if it["id"] in seen:
            n_dup += 1
            continue
        seen.add(it["id"])
        unique.append(it)
    flagged = grep_flags([it["full_name"] for it in unique], denylist)
    records = []
    for i, it in enumerate(unique):
        if it.get("language") is None:
            records.append({"rank": i + 1, "status": "no_primary_language",
                            "full_name": None if i in flagged else it["full_name"]})
        elif i in flagged:
            records.append({"rank": i + 1, "status": "denylist", "full_name": None})
        else:
            records.append({
                "rank": i + 1, "status": "eligible",
                "full_name": it["full_name"], "language": it["language"],
                "stars": it["stargazers_count"],
                "default_branch": it["default_branch"],
            })
    frame = {
        "returned_by_search": len(raw), "duplicate_across_pages": n_dup,
        "pages": pages_meta, "records": records,
    }
    write_json_atomic(path, frame)
    return frame


# ---------------------------------------------------------------------------
# Candidate extraction


def strip_fences(text):
    out, fence = [], None
    for line in text.splitlines():
        m = FENCE_OPEN.match(line)
        if fence is None:
            if m:
                fence = (m.group(1)[0], len(m.group(1)))
                continue
            out.append(line)
        else:
            if m and m.group(1)[0] == fence[0] and len(m.group(1)) >= fence[1] \
                    and line.strip() == m.group(1).strip():
                fence = None
    return "\n".join(out)


def normalise(tok, is_link):
    t = tok.strip()
    if not t or t[0] in "-$@#":
        return None
    low = t.lower()
    if "://" in t or low.startswith(("mailto:", "www.", "tel:", "data:")):
        return None
    if is_link:
        t = urllib.parse.unquote(t)
    for sep in "#?":
        if sep in t:
            t = t.split(sep, 1)[0]
    if not t or re.search(r"\s", t):
        return None
    if any(c in t for c in "*<>{}") or "..." in t:
        return None
    for _ in range(3):
        t = t.strip(QUOTES)
        while t.startswith("./"):
            t = t[2:]
        t = t.rstrip(TRAILING_PUNCT)
        t = LINE_SUFFIX.sub("", t)
    if not t or t in (".", "..", "/"):
        return None
    if t[0] in "/~" or not PATH_CHARS.match(t):
        return None
    if DOMAIN_LED.match(t):
        return None
    if "/" not in t:
        base = t
        if "." not in base:
            return None
        ext = base.rsplit(".", 1)[1].lower()
        if ext not in EXTENSIONS:
            return None
    t = t.rstrip("/")
    if not t or t in (".", ".."):
        return None
    return t


def candidates_from_text(text):
    body = strip_fences(text)
    toks = []
    kept = []
    for line in body.split("\n"):
        for m in CODE_SPAN.finditer(line):
            toks.append((m.group(2), False))
        kept.append(CODE_SPAN.sub(" ", line))
    rest = "\n".join(kept)
    for m in INLINE_LINK.finditer(rest):
        toks.append((m.group(1), True))
    for m in REF_DEF.finditer(rest):
        toks.append((m.group(1), True))
    cands = set()
    for tok, is_link in toks:
        n = normalise(tok, is_link)
        if n:
            cands.add(n)
    return sorted(cands)


def forms(cand, file_path):
    out = []
    root = posixpath.normpath(cand)
    out.append(root)
    d = posixpath.dirname(file_path)
    if d:
        out.append(posixpath.normpath(posixpath.join(d, cand)))
    return [p for p in out if p != "." and p != ".." and not p.startswith("../") and not p.startswith("/")]


# ---------------------------------------------------------------------------
# Per repository


def known_paths(entries):
    s = set()
    for e in entries:
        p = e["path"]
        s.add(p)
        parts = p.split("/")
        for i in range(1, len(parts)):
            s.add("/".join(parts[:i]))
    return s


def path_history(cli, o, r, branch, path):
    commits, page = [], 1
    while True:
        st, h, d = cli.get("/repos/%s/%s/commits" % (o, r), {
            "path": path, "sha": branch, "per_page": 100, "page": page}, allow=(404, 409, 422))
        if st != 200 or not d:
            break
        for c in d:
            commits.append((c["sha"], c["commit"]["committer"]["date"]))
        if "next" not in parse_link(h.get("Link")):
            break
        page += 1
    return commits


def activity_since(cli, o, r, branch, since, ctx_sha):
    st, h, d = cli.get("/repos/%s/%s/commits" % (o, r), {
        "sha": branch, "since": since, "per_page": 1}, allow=(404, 409, 422))
    if st != 200:
        return None, None
    links = parse_link(h.get("Link"))
    n = page_of(links["last"]) if "last" in links else len(d or [])
    if n == 0:
        return 0, False
    page = (n + 99) // 100
    st2, _h2, d2 = cli.get("/repos/%s/%s/commits" % (o, r), {
        "sha": branch, "since": since, "per_page": 100, "page": page}, allow=(404, 409, 422))
    included = bool(d2) and any(c["sha"] == ctx_sha for c in d2)
    return (n - 1 if included else n), included


def get_blob_text(cli, o, r, sha):
    st, _h, d = cli.get("/repos/%s/%s/git/blobs/%s" % (o, r, sha), allow=(404, 409, 422))
    if st != 200 or not d:
        return None
    if d.get("encoding") == "base64":
        raw = base64.b64decode(d.get("content", ""))
    else:
        raw = (d.get("content") or "").encode("utf-8")
    return raw.decode("utf-8", "replace")


def contents_exists(cli, o, r, branch, path):
    st, _h, _d = cli.get("/repos/%s/%s/contents/%s" % (
        o, r, urllib.parse.quote(path, safe="/")), {"ref": branch}, allow=(404, 409, 422))
    return st == 200


def process_repo(cli, rec, snapshot):
    o, r = rec["full_name"].split("/", 1)
    branch = rec["default_branch"]
    qbranch = urllib.parse.quote(branch, safe="")
    st, _h, tree = cli.get("/repos/%s/%s/git/trees/%s" % (o, r, qbranch),
                           {"recursive": "1"}, allow=(403, 404, 409, 422, 451))
    if st != 200 or not tree:
        return {"status": "tree_unavailable", "http": st}
    entries = tree.get("tree", [])
    truncated = bool(tree.get("truncated"))
    by_path = {e["path"]: e for e in entries}
    known = known_paths(entries)
    n_nested = sum(
        1 for e in entries
        if e.get("type") == "blob" and "/" in e["path"]
        and posixpath.basename(e["path"]) in NESTED_NAMES
    )

    found = []  # (path, sha, is_symlink, inline_text)
    if not truncated:
        for p in ROOT_FILES:
            e = by_path.get(p)
            if e and e.get("type") == "blob":
                found.append((p, e["sha"], e.get("mode") == "120000", None))
    else:
        for p in ROOT_FILES:
            st2, _h2, d = cli.get("/repos/%s/%s/contents/%s" % (
                o, r, urllib.parse.quote(p, safe="/")), {"ref": branch}, allow=(404, 409, 422))
            if st2 != 200 or not isinstance(d, dict):
                continue
            if d.get("type") == "symlink":
                found.append((p, d["sha"], True, d.get("target") or ""))
            elif d.get("type") == "file":
                is_link = d.get("path") != p
                text = None
                if is_link:
                    text = d.get("path") or ""
                found.append((p, d["sha"], is_link, text))

    files = []
    for p, sha, is_symlink, inline_text in found:
        row = {"file": p, "is_symlink": is_symlink}
        hist = path_history(cli, o, r, branch, p)
        row["n_updates"] = len(hist)
        if hist:
            dates = [d for _s, d in hist]
            created, last = min(dates), max(dates)
            last_sha = next(s for s, d in hist if d == last)
            row["created"], row["last_updated"] = created, last
            row["age_days"] = (snapshot - utc_date_of(created)).days
            row["days_since_update"] = (snapshot - utc_date_of(last)).days
            n_since, included = activity_since(cli, o, r, branch, last, last_sha)
            row["commits_since_update"] = n_since
            row["context_commit_included"] = included
        else:
            row["created"] = row["last_updated"] = None
            row["age_days"] = row["days_since_update"] = None
            row["commits_since_update"] = None
            row["context_commit_included"] = None
        text = inline_text if inline_text is not None else get_blob_text(cli, o, r, sha)
        if text is None:
            row["content_unavailable"] = True
            text = ""
        cands = candidates_from_text(text)
        resolved, dangling = [], []
        exist_cache = {}
        for c in cands:
            ok = any(f in known for f in forms(c, p))
            if not ok and truncated:
                for f in forms(c, p):
                    if f not in exist_cache:
                        exist_cache[f] = contents_exists(cli, o, r, branch, f)
                    if exist_cache[f]:
                        ok = True
                        break
            (resolved if ok else dangling).append(c)
        row["n_candidates"] = len(cands)
        row["n_dangling"] = len(dangling)
        row["dangling"] = dangling
        row["resolved"] = resolved
        files.append(row)

    return {
        "status": "measured", "truncated": truncated, "n_entries": len(entries),
        "n_nested": n_nested, "files": files,
    }


# ---------------------------------------------------------------------------
# Main


def main():
    here = os.path.dirname(os.path.abspath(__file__))
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", default=os.path.join(here, "data"))
    ap.add_argument("--cache", default=os.path.join(here, ".cache"))
    ap.add_argument("--denylist", default=os.path.join(here, "..", "..", "..", "denylist.txt"))
    ap.add_argument("--limit", type=int, default=None, help="testing only: measure the first N eligible repos")
    args = ap.parse_args()
    if not os.path.exists(args.denylist):
        sys.exit("denylist file not found (pass an empty file to apply none)")

    os.makedirs(args.cache, exist_ok=True)
    state_path = os.path.join(args.cache, "state.json")
    if os.path.exists(state_path):
        state = read_json(state_path)
    else:
        state = {"snapshot_date_utc": dt.datetime.now(dt.timezone.utc).date().isoformat(),
                 "collection_started_utc": now_utc_iso(), "runs": []}
        write_json_atomic(state_path, state)
    snapshot = dt.date.fromisoformat(state["snapshot_date_utc"])
    run = {"started_utc": now_utc_iso()}

    cli = Client(read_token())
    frame = build_frame(cli, args.cache, args.denylist)
    eligible = [x for x in frame["records"] if x["status"] == "eligible"]
    todo = eligible if args.limit is None else eligible[: args.limit]

    repo_dir = os.path.join(args.cache, "repos")
    results = {}
    for i, rec in enumerate(todo):
        key = rec["full_name"].replace("/", "__")
        rp = os.path.join(repo_dir, key + ".json")
        if os.path.exists(rp):
            results[rec["full_name"]] = read_json(rp)
            continue
        res = process_repo(cli, rec, snapshot)
        write_json_atomic(rp, res)
        results[rec["full_name"]] = res
        log("%d/%d %s: %s, %d context files, %d calls" % (
            i + 1, len(todo), rec["full_name"], res["status"],
            len(res.get("files", [])), cli.calls))

    run["finished_utc"] = now_utc_iso()
    run["api_calls"] = cli.calls
    state["runs"].append(run)
    state["collection_finished_utc"] = run["finished_utc"]
    write_json_atomic(state_path, state)

    # ---- outputs
    rows = []
    for rec in todo:
        res = results[rec["full_name"]]
        for f in res.get("files", []):
            rate = "" if f["n_candidates"] == 0 else "%.6f" % (f["n_dangling"] / f["n_candidates"])
            rows.append({
                "repo": rec["full_name"], "language": rec["language"], "stars": rec["stars"],
                "file": f["file"], "n_nested": res["n_nested"],
                "created": f["created"] or "", "last_updated": f["last_updated"] or "",
                "age_days": "" if f["age_days"] is None else f["age_days"],
                "days_since_update": "" if f["days_since_update"] is None else f["days_since_update"],
                "n_updates": f["n_updates"],
                "commits_since_update": "" if f["commits_since_update"] is None else f["commits_since_update"],
                "n_candidates": f["n_candidates"], "n_dangling": f["n_dangling"],
                "dangling_rate": rate,
            })
    rows.sort(key=lambda x: (x["repo"].lower(), x["file"]))
    os.makedirs(args.out, exist_ok=True)
    with open(os.path.join(args.out, "repos.csv"), "w", newline="", encoding="utf-8") as fh:
        w = csv.DictWriter(fh, fieldnames=CSV_COLUMNS, lineterminator="\n")
        w.writeheader()
        w.writerows(rows)

    measured = [results[x["full_name"]] for x in todo]
    status_counts = {}
    for x in frame["records"]:
        status_counts[x["status"]] = status_counts.get(x["status"], 0) + 1
    tree_unavail = {}
    for res in measured:
        if res["status"] == "tree_unavailable":
            k = "http_%s" % res.get("http")
            tree_unavail[k] = tree_unavail.get(k, 0) + 1
    ok = [res for res in measured if res["status"] == "measured"]
    sample = [res for res in ok if res["files"]]
    all_files = [f for res in sample for f in res["files"]]
    by_type = {p: 0 for p in ROOT_FILES}
    for f in all_files:
        by_type[f["file"]] += 1
    funnel = {
        "query": QUERY, "sort": SORT, "order": ORDER, "per_page": PER_PAGE, "pages": PAGES,
        "snapshot_date_utc": state["snapshot_date_utc"],
        "collection_started_utc": state["collection_started_utc"],
        "collection_finished_utc": state["collection_finished_utc"],
        "complete": args.limit is None,
        "search_pages": frame["pages"],
        "stages": {
            "returned_by_search": frame["returned_by_search"],
            "frame_unique_repos": len(frame["records"]),
            "excluded": {
                "duplicate_across_pages": frame["duplicate_across_pages"],
                "no_primary_language": status_counts.get("no_primary_language", 0),
                "denylist": status_counts.get("denylist", 0),
            },
            "eligible": len(eligible),
            "attempted": len(todo),
            "tree_unavailable": tree_unavail,
            "measured": len(ok),
            "tree_truncated_contents_fallback": sum(1 for res in ok if res["truncated"]),
            "sample_repos_with_root_or_github_context_file": len(sample),
            "context_files": len(all_files),
            "context_files_by_type": by_type,
            "context_files_symlink": sum(1 for f in all_files if f["is_symlink"]),
            "context_files_without_path_history": sum(1 for f in all_files if f["n_updates"] == 0),
            "context_files_content_unavailable": sum(1 for f in all_files if f.get("content_unavailable")),
            "context_files_with_candidates": sum(1 for f in all_files if f["n_candidates"] > 0),
            "context_commit_not_found_in_since_range": sum(
                1 for f in all_files if f.get("context_commit_included") is False),
            "repos_with_nested_files": sum(1 for res in ok if res["n_nested"] > 0),
            "repos_with_nested_files_only": sum(1 for res in ok if res["n_nested"] > 0 and not res["files"]),
            "nested_files_total": sum(res["n_nested"] for res in ok),
            "nested_files_in_sample_repos": sum(res["n_nested"] for res in sample),
        },
        "notes": [
            "Nested counts for truncated trees cover only the entries the partial listing returned.",
            "Denylisted repositories are counted, never named.",
        ],
        "api_calls_by_run": [x.get("api_calls") for x in state["runs"]],
    }
    write_json_atomic(os.path.join(args.out, "funnel.json"), funnel)
    log("wrote %d rows; %d sample repos of %d eligible" % (len(rows), len(sample), len(eligible)))


if __name__ == "__main__":
    main()


==> anc/study/data/audit.json <==
{
  "status": "post hoc; not part of the pre-specified protocol",
  "source": "collect.py cache (per-repository results); rows matched to data/repos.csv",
  "n_candidate_rows": 6172,
  "files_inconsistent_with_repos_csv": 0,
  "candidates_withheld_by_denylist": 3,
  "dangling_by_class": {
    "bare_extension": 97,
    "conventionally_untracked": 95,
    "other": 1811
  },
  "pct_dangling_in_two_classes": 9.59,
  "other_dangling_without_slash": 1115,
  "pct_other_dangling_without_slash": 61.57,
  "slash_paths_only_without_two_classes": {
    "dangling_rate": {
      "n": 236,
      "median": 0.0952,
      "p25": 0.0,
      "p75": 0.2857
    },
    "share_files_with_any_dangling": {
      "pct": 61.44,
      "n_with_any": 145,
      "n": 236
    },
    "pooled": {
      "n_candidates": 3705,
      "n_dangling": 696,
      "pct_dangling": 18.79
    }
  },
  "without_two_classes": {
    "dangling_rate": {
      "n": 268,
      "median": 0.1818,
      "p25": 0.0,
      "p75": 0.3917
    },
    "share_files_with_any_dangling": {
      "pct": 68.28,
      "n_with_any": 183,
      "n": 268
    },
    "pooled": {
      "n_candidates": 5940,
      "n_dangling": 1811,
      "pct_dangling": 30.49
    }
  }
}


==> anc/study/data/candidates.csv <==
repo,file,candidate,resolved
2dust/v2rayNG,.github/copilot-instructions.md,AGENTS.md,1
2dust/v2rayNG,AGENTS.md,.github/copilot-instructions.md,1
2dust/v2rayNG,AGENTS.md,.github/workflows/build.yml,1
2dust/v2rayNG,AGENTS.md,AGENTS.md,1
2dust/v2rayNG,AGENTS.md,CLAUDE.md,1
2dust/v2rayNG,AGENTS.md,GEMINI.md,1
2dust/v2rayNG,AGENTS.md,V2rayNG,1
2dust/v2rayNG,AGENTS.md,V2rayNG/app/build.gradle.kts,1
2dust/v2rayNG,AGENTS.md,V2rayNG/app/libs/libv2ray.aar,0
2dust/v2rayNG,AGENTS.md,V2rayNG/app/src/main/java/com/v2ray/ang,1
2dust/v2rayNG,AGENTS.md,V2rayNG/app/src/main/java/com/v2ray/ang/service,1
2dust/v2rayNG,AGENTS.md,V2rayNG/app/src/main/java/com/v2ray/ang/service/AGENTS.md,1
2dust/v2rayNG,AGENTS.md,V2rayNG/app/src/main/java/com/v2ray/ang/ui,1
2dust/v2rayNG,AGENTS.md,V2rayNG/app/src/main/java/com/v2ray/ang/ui/AGENTS.md,1
2dust/v2rayNG,AGENTS.md,V2rayNG/app/src/test/java,1
2dust/v2rayNG,AGENTS.md,V2rayNG/app/src/test/java/com/v2ray/ang/service,1
2dust/v2rayNG,AGENTS.md,V2rayNG/app/src/test/java/com/v2ray/ang/ui,1
2dust/v2rayNG,AGENTS.md,V2rayNG/gradle/libs.versions.toml,1
2dust/v2rayNG,AGENTS.md,contracts/ServiceControl.kt,0
2dust/v2rayNG,AGENTS.md,contracts/Tun2SocksControl.kt,0
2dust/v2rayNG,AGENTS.md,core,0
2dust/v2rayNG,AGENTS.md,core/CoreServiceManager.kt,0
2dust/v2rayNG,AGENTS.md,core/LauncherManager.kt,0
2dust/v2rayNG,AGENTS.md,gradlew.bat,0
2dust/v2rayNG,AGENTS.md,handler,0
2dust/v2rayNG,AGENTS.md,handler/NotificationManager.kt,0
2dust/v2rayNG,AGENTS.md,helper/MessageHelper.kt,0
2dust/v2rayNG,AGENTS.md,helper/NotificationHelper.kt,0
2dust/v2rayNG,AGENTS.md,libs.versions.toml,0
2dust/v2rayNG,AGENTS.md,root,0
2dust/v2rayNG,AGENTS.md,service,0
2dust/v2rayNG,AGENTS.md,ui,0
2dust/v2rayNG,AGENTS.md,upstream/master,0
aaif-goose/goose,.github/copilot-instructions.md,.github/workflows/ci.yml,1
aaif-goose/goose,.github/copilot-instructions.md,documentation/blog,1
aaif-goose/goose,.github/copilot-instructions.md,documentation/docs,1
aaif-goose/goose,.github/copilot-instructions.md,ui/desktop,1
aaif-goose/goose,AGENTS.md,.github/ISSUE_TEMPLATE,1
aaif-goose/goose,AGENTS.md,Cargo.lock,1
aaif-goose/goose,AGENTS.md,documentation/static/servers.json,1
aaif-goose/goose,AGENTS.md,release-plz.toml,1
aaif-goose/goose,AGENTS.md,server.json,0
aaif-goose/goose,AGENTS.md,ui/desktop,1
aaif-goose/goose,AGENTS.md,ui/desktop/src/api,0
abi/screenshot-to-code,AGENTS.md,README.md,1
abi/screenshot-to-code,AGENTS.md,backend,1
abi/screenshot-to-code,AGENTS.md,backend/.env,0
abi/screenshot-to-code,AGENTS.md,frontend,1
abi/screenshot-to-code,AGENTS.md,generateCode.ts,0
abi/screenshot-to-code,AGENTS.md,pyproject.toml,0
addyosmani/agent-skills,AGENTS.md,CONTRIBUTING.md,1
addyosmani/agent-skills,AGENTS.md,addyosmani/agent-skills,0
addyosmani/agent-skills,AGENTS.md,agents,1
addyosmani/agent-skills,AGENTS.md,docs/agents.md,1
addyosmani/agent-skills,AGENTS.md,docs/skill-anatomy.md,1
addyosmani/agent-skills,AGENTS.md,references/orchestration-patterns.md,1
addyosmani/agent-skills,AGENTS.md,scripts,1
addyosmani/agent-skills,AGENTS.md,skills,1
addyosmani/agent-skills,CLAUDE.md,CONTRIBUTING.md,1
addyosmani/agent-skills,CLAUDE.md,addyosmani/agent-skills,0
addyosmani/agent-skills,CLAUDE.md,docs/skill-anatomy.md,1
addyosmani/agent-skills,CLAUDE.md,references,1
addyosmani/agent-skills,CLAUDE.md,scripts,1
addyosmani/agent-skills,CLAUDE.md,skills,1
affaan-m/ECC,.github/copilot-instructions.md,.github/prompts,1
affaan-m/ECC,AGENTS.md,commands,1
affaan-m/ECC,AGENTS.md,skills,1
affaan-m/ECC,CLAUDE.md,README.md,1
affaan-m/ECC,CLAUDE.md,python-reviewer.md,0
affaan-m/ECC,CLAUDE.md,tdd-workflow.md,0
agalwood/Motrix,AGENTS.md,CLAUDE.md,1
agalwood/Motrix,CLAUDE.md,.claude/rules/commit-and-quality.md,1
agalwood/Motrix,CLAUDE.md,architecture.md,0
agalwood/Motrix,CLAUDE.md,bridge.md,0
agalwood/Motrix,CLAUDE.md,browser-artifacts.md,0
agalwood/Motrix,CLAUDE.md,code-style.md,0
agalwood/Motrix,CLAUDE.md,commit-and-quality.md,0
agalwood/Motrix,CLAUDE.md,domain-model.md,0
agalwood/Motrix,CLAUDE.md,electron-vite.md,0
agalwood/Motrix,CLAUDE.md,git-workflow.md,0
agalwood/Motrix,CLAUDE.md,i18n.md,0
agalwood/Motrix,CLAUDE.md,icons.md,0
agalwood/Motrix,CLAUDE.md,language-and-docs.md,0
agalwood/Motrix,CLAUDE.md,panel-layout.md,0
agalwood/Motrix,CLAUDE.md,plugin-registry.md,0
agalwood/Motrix,CLAUDE.md,plugins.md,0
agalwood/Motrix,CLAUDE.md,renderer.md,0
agalwood/Motrix,CLAUDE.md,src/core,1
agalwood/Motrix,CLAUDE.md,src/main,1
agalwood/Motrix,CLAUDE.md,src/renderer,1
agalwood/Motrix,CLAUDE.md,src/server,1
agalwood/Motrix,CLAUDE.md,src/shared,1
agalwood/Motrix,CLAUDE.md,src/shared/protocol,1
angular/angular,AGENTS.md,contributing-docs/building-and-testing-angular.md,1
angular/angular,AGENTS.md,contributing-docs/coding-standards.md,1
angular/angular,AGENTS.md,contributing-docs/commit-message-guidelines.md,1
angular/angular,AGENTS.md,packages/private/testing/src/utils.ts,1
anomalyco/opencode,AGENTS.md,.opencode/skills,1
anomalyco/opencode,AGENTS.md,feat,0
anomalyco/opencode,AGENTS.md,fix,0
anomalyco/opencode,AGENTS.md,index.tsx,0
anomalyco/opencode,AGENTS.md,origin/dev,0
anomalyco/opencode,AGENTS.md,packages/app/e2e,1
anomalyco/opencode,AGENTS.md,packages/client,1
anomalyco/opencode,AGENTS.md,packages/core,1
anomalyco/opencode,AGENTS.md,packages/tui/src/feature-plugins/system/storybook,1
anomalyco/opencode,AGENTS.md,src/config,0
ansible/ansible,AGENTS.md,.claude/skills/azp-logs/SKILL.md,1
ansible/ansible,AGENTS.md,context/documentation-standards.md,1
ansible/ansible,AGENTS.md,context/licensing.md,1
ansible/ansible,AGENTS.md,context/running-tests.md,1
ansible/ansible,AGENTS.md,context/writing-tests.md,1
ansible/ansible,AGENTS.md,hacking/azp/download.py,1
ant-design/ant-design,.github/copilot-instructions.md,../AGENTS.md,1
ant-design/ant-design,.github/copilot-instructions.md,.md,0
ant-design/ant-design,.github/copilot-instructions.md,.tsx,0
ant-design/ant-design,.github/copilot-instructions.md,AGENTS.md,1
ant-design/ant-design,.github/copilot-instructions.md,basic.tsx,0
ant-design/ant-design,.github/copilot-instructions.md,componentName.test.tsx,0
ant-design/ant-design,.github/copilot-instructions.md,components/_util/is.ts,1
ant-design/ant-design,.github/copilot-instructions.md,components/index.ts,1
ant-design/ant-design,.github/copilot-instructions.md,components/locale,1
ant-design/ant-design,.github/copilot-instructions.md,components/locale/index.tsx,1
ant-design/ant-design,.github/copilot-instructions.md,custom-filter.tsx,0
ant-design/ant-design,.github/copilot-instructions.md,index.en-US.md,0
ant-design/ant-design,.github/copilot-instructions.md,index.test.tsx,0
ant-design/ant-design,.github/copilot-instructions.md,index.tsx,0
ant-design/ant-design,.github/copilot-instructions.md,index.zh-CN.md,0
ant-design/ant-design,.github/copilot-instructions.md,interface.ts,0
ant-design/ant-design,.github/copilot-instructions.md,locale_COUNTRY.ts,0
ant-design/ant-design,.github/copilot-instructions.md,style,0
ant-design/ant-design,.github/copilot-instructions.md,zh_CN.ts,0
ant-design/ant-design,AGENTS.md,../../xxx,0
ant-design/ant-design,AGENTS.md,../index,0
ant-design/ant-design,AGENTS.md,../xxx,0
ant-design/ant-design,AGENTS.md,.dumi,1
ant-design/ant-design,AGENTS.md,.dumi/hooks/useLocale,0
ant-design/ant-design,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
ant-design/ant-design,AGENTS.md,.github/PULL_REQUEST_TEMPLATE_CN.md,1
ant-design/ant-design,AGENTS.md,CHANGELOG.en-US.md,1
ant-design/ant-design,AGENTS.md,CHANGELOG.zh-CN.md,1
ant-design/ant-design,AGENTS.md,N/A,0
ant-design/ant-design,AGENTS.md,components/_util/is.ts,1
ant-design/ant-design,AGENTS.md,components/locale,1
ant-design/ant-design,AGENTS.md,components/locale/index.tsx,1
ant-design/ant-design,AGENTS.md,docs/what-is-changed,0
ant-design/ant-design,AGENTS.md,en_US.ts,0
ant-design/ant-design,AGENTS.md,feat/description-of-feature,0
ant-design/ant-design,AGENTS.md,fix/issue-number-or-description,0
ant-design/ant-design,AGENTS.md,refactor/what-is-changed,0
ant-design/ant-design,AGENTS.md,zh_CN.ts,0
anthropics/claude-code,CLAUDE.md,.github/egress-firewall.yaml,1
anthropics/claude-code,CLAUDE.md,.github/scripts/check_workflow_hardening.py,1
anthropics/claude-code,CLAUDE.md,.github/workflows/workflow-hardening.yml,1
anthropics/claude-code,CLAUDE.md,claude.yml,0
anthropics/claude-cookbooks,CLAUDE.md,.env,0
anthropics/claude-cookbooks,CLAUDE.md,authors.yaml,1
anthropics/claude-cookbooks,CLAUDE.md,registry.yaml,1
apache/echarts,AGENTS.md,.github/pull_request_template.md,1
apache/echarts,AGENTS.md,.github/workflows,1
apache/echarts,AGENTS.md,CONTRIBUTING.md,1
apache/echarts,AGENTS.md,build,1
apache/echarts,AGENTS.md,dist,1
apache/echarts,AGENTS.md,extension,0
apache/echarts,AGENTS.md,extension-src,1
apache/echarts,AGENTS.md,i18n,1
apache/echarts,AGENTS.md,lib,0
apache/echarts,AGENTS.md,node_modules/zrender,0
apache/echarts,AGENTS.md,src,1
apache/echarts,AGENTS.md,src/echarts.all.ts,1
apache/echarts,AGENTS.md,src/echarts.common.ts,1
apache/echarts,AGENTS.md,src/echarts.simple.ts,1
apache/echarts,AGENTS.md,src/echarts.ts,1
apache/echarts,AGENTS.md,src/theme,1
apache/echarts,AGENTS.md,ssr/client/dist,1
apache/echarts,AGENTS.md,ssr/client/lib,0
apache/echarts,AGENTS.md,ssr/client/src,1
apache/echarts,AGENTS.md,ssr/client/types,0
apache/echarts,AGENTS.md,test,1
apache/echarts,AGENTS.md,test/ut/spec,1
apache/echarts,AGENTS.md,types,0
apache/superset,AGENTS.md,.cursor/rules/dev-standard.mdc,1
apache/superset,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
apache/superset,AGENTS.md,.github/copilot-instructions.md,1
apache/superset,AGENTS.md,CLAUDE.md,1
apache/superset,AGENTS.md,GEMINI.md,1
apache/superset,AGENTS.md,GPT.md,1
apache/superset,AGENTS.md,SECURITY.md,1
apache/superset,AGENTS.md,YYYY-MM-DD_HH-MM_hash_description.py,0
apache/superset,AGENTS.md,docs/developer_docs/components,1
apache/superset,AGENTS.md,docs/scripts/generate-superset-components.mjs,1
apache/superset,AGENTS.md,docs/src/components/StorybookWrapper.jsx,1
apache/superset,AGENTS.md,pyproject.toml,1
apache/superset,AGENTS.md,requirements,1
apache/superset,AGENTS.md,src/components,0
apache/superset,AGENTS.md,superset-frontend/package.json,1
apache/superset,AGENTS.md,superset-frontend/spec/helpers/testing-library.tsx,1
apache/superset,AGENTS.md,superset/migrations/versions,1
apache/superset,AGENTS.md,tests/integration_tests/base_tests.py,1
appwrite/appwrite,AGENTS.md,.github/ci/e2e.json,1
appwrite/appwrite,AGENTS.md,.github/workflows/sdk-preview.yml,1
appwrite/appwrite,AGENTS.md,Block.php,0
appwrite/appwrite,AGENTS.md,Columns/String/Create.php,0
appwrite/appwrite,AGENTS.md,Compute/Base.php,0
appwrite/appwrite,AGENTS.md,Confirm.php,0
appwrite/appwrite,AGENTS.md,Create.php,0
appwrite/appwrite,AGENTS.md,Delete.php,0
appwrite/appwrite,AGENTS.md,Deployments,0
appwrite/appwrite,AGENTS.md,Documents/User.php,0
appwrite/appwrite,AGENTS.md,Events/Base,0
appwrite/appwrite,AGENTS.md,Functions,0
appwrite/appwrite,AGENTS.md,Functions/Http/Deployments/Status/Update.php,0
appwrite/appwrite,AGENTS.md,Get.php,0
appwrite/appwrite,AGENTS.md,Http,0
appwrite/appwrite,AGENTS.md,Http.php,0
appwrite/appwrite,AGENTS.md,Memberships/Status/Update.php,0
appwrite/appwrite,AGENTS.md,Module.php,0
appwrite/appwrite,AGENTS.md,Modules/Account/Http/Account,0
appwrite/appwrite,AGENTS.md,Modules/Databases/Http/Databases,0
appwrite/appwrite,AGENTS.md,Modules/Databases/Http/TablesDB,0
appwrite/appwrite,AGENTS.md,Modules/Functions/Http/Deployments,0
appwrite/appwrite,AGENTS.md,Modules/Functions/Http/Deployments/Template/Create.php,0
appwrite/appwrite,AGENTS.md,Modules/Teams/Http/Teams,0
appwrite/appwrite,AGENTS.md,Services,0
appwrite/appwrite,AGENTS.md,Tasks,0
appwrite/appwrite,AGENTS.md,Tasks.php,0
appwrite/appwrite,AGENTS.md,Tasks/QueueRetry.php,0
appwrite/appwrite,AGENTS.md,Teams/Http/Memberships/Status/Update.php,0
appwrite/appwrite,AGENTS.md,Teams/Http/Teams/Create.php,0
appwrite/appwrite,AGENTS.md,Tokens/Http/Tokens/Buckets/Files/Create.php,0
appwrite/appwrite,AGENTS.md,Update.php,0
appwrite/appwrite,AGENTS.md,Users/Base.php,0
appwrite/appwrite,AGENTS.md,Users/Status/Update.php,0
appwrite/appwrite,AGENTS.md,Utopia,0
appwrite/appwrite,AGENTS.md,Utopia/Database/Documents/User.php,0
appwrite/appwrite,AGENTS.md,Utopia/Database/Validator,0
appwrite/appwrite,AGENTS.md,Utopia/Request,0
appwrite/appwrite,AGENTS.md,Utopia/Response,0
appwrite/appwrite,AGENTS.md,VCS/Http/GitHub/Events/Create.php,0
appwrite/appwrite,AGENTS.md,Verify.php,0
appwrite/appwrite,AGENTS.md,WITHHELD,0
appwrite/appwrite,AGENTS.md,WITHHELD,1
appwrite/appwrite,AGENTS.md,WITHHELD,1
appwrite/appwrite,AGENTS.md,Webhooks/Http/Webhooks/XList.php,0
appwrite/appwrite,AGENTS.md,Workers,0
appwrite/appwrite,AGENTS.md,Workers.php,0
appwrite/appwrite,AGENTS.md,Workers/Mails.php,0
appwrite/appwrite,AGENTS.md,XList.php,0
appwrite/appwrite,AGENTS.md,app,1
appwrite/appwrite,AGENTS.md,app/cli.php,1
appwrite/appwrite,AGENTS.md,app/config/collections/projects.php,1
appwrite/appwrite,AGENTS.md,app/config/scopes/lock.json,1
appwrite/appwrite,AGENTS.md,app/config/sdks.php,1
appwrite/appwrite,AGENTS.md,app/controllers/general.php,1
appwrite/appwrite,AGENTS.md,app/controllers/shared/api.php,1
appwrite/appwrite,AGENTS.md,app/http.php,1
appwrite/appwrite,AGENTS.md,app/init.php,1
appwrite/appwrite,AGENTS.md,app/init/resources.php,1
appwrite/appwrite,AGENTS.md,app/init/resources/request.php,1
appwrite/appwrite,AGENTS.md,app/worker.php,1
appwrite/appwrite,AGENTS.md,apps/README.md,1
appwrite/appwrite,AGENTS.md,apps/console,1
appwrite/appwrite,AGENTS.md,apps/console/AGENTS.md,1
appwrite/appwrite,AGENTS.md,appwrite/new,0
appwrite/appwrite,AGENTS.md,bin,1
appwrite/appwrite,AGENTS.md,bin/monorepo,1
appwrite/appwrite,AGENTS.md,common.php,0
appwrite/appwrite,AGENTS.md,docs/releases.md,1
appwrite/appwrite,AGENTS.md,rfc/monorepo.md,1
appwrite/appwrite,AGENTS.md,src,1
appwrite/appwrite,AGENTS.md,src/Appwrite,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Auth,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Deployment,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Event,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Network,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Platform/Appwrite.php,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Platform/Modules,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Platform/Modules/Compute/Base.php,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Platform/Modules/Functions/Http/Deployments/Status/Update.php,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Platform/Modules/Teams/Http/Teams/Create.php,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Platform/Modules/Tokens/Http/Tokens/Buckets/Files/Create.php,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Platform/Modules/VCS/Http/GitHub/Events/Create.php,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Platform/Modules/Webhooks/Http/Webhooks/XList.php,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Platform/Tasks,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Platform/Tasks/QueueRetry.php,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Platform/Workers/Deletes.php,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Platform/Workers/Mails.php,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Utopia/Database/Documents/User.php,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Utopia/Database/Validator,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Utopia/Request,1
appwrite/appwrite,AGENTS.md,src/Appwrite/Utopia/Response,1
appwrite/appwrite,AGENTS.md,tests,1
appwrite/appwrite,AGENTS.md,tests/unit,1
appwrite/appwrite,AGENTS.md,tests/unit/General/ScopesTest.php,1
astral-sh/ruff,AGENTS.md,.agents/skills/adding-ty-diagnostics/SKILL.md,1
astral-sh/ruff,AGENTS.md,.agents/skills/minimizing-ty-ecosystem-changes/SKILL.md,1
astral-sh/ruff,AGENTS.md,.agents/skills/summarise-ecosystem-results/SKILL.md,1
astral-sh/ruff,AGENTS.md,.github/workflows/release.yml,1
astral-sh/ruff,AGENTS.md,AGENTS.md,1
astral-sh/ruff,AGENTS.md,CONTRIBUTING.md,1
astral-sh/ruff,AGENTS.md,agents/references/repository-threat-model.md,1
astral-sh/ruff,AGENTS.md,agents/references/threat-models.md,1
astral-sh/ruff,AGENTS.md,completion.rs,0
astral-sh/ruff,AGENTS.md,crates/ty_completion_eval/truth,1
astral-sh/ruff,AGENTS.md,crates/ty_python_semantic/resources/mdtest,1
astral-sh/ruff,AGENTS.md,dist-workspace.toml,1
astral-sh/ruff,AGENTS.md,generics/legacy,0
astral-sh/ruff,AGENTS.md,generics/pep695,0
astral-sh/ruff,AGENTS.md,pyproject.toml,1
astral-sh/uv,AGENTS.md,.github/automations-dispatch.json,1
avelino/awesome-go,AGENTS.md,.github/dependabot.yml,1
avelino/awesome-go,AGENTS.md,.github/scripts,1
avelino/awesome-go,AGENTS.md,.github/scripts/check-quality.js,0
avelino/awesome-go,AGENTS.md,.github/workflows,1
avelino/awesome-go,AGENTS.md,AGENTS.md,1
avelino/awesome-go,AGENTS.md,CONTRIBUTING.md,1
avelino/awesome-go,AGENTS.md,COVERAGE.md,1
avelino/awesome-go,AGENTS.md,README.md,1
avelino/awesome-go,AGENTS.md,go.mod,1
avelino/awesome-go,AGENTS.md,main.go,1
avelino/awesome-go,AGENTS.md,out,0
avelino/awesome-go,AGENTS.md,pkg/markdown,1
avelino/awesome-go,AGENTS.md,pkg/slug,1
avelino/awesome-go,AGENTS.md,pr-quality-check.yaml,0
avelino/awesome-go,AGENTS.md,run-check.yaml,0
avelino/awesome-go,AGENTS.md,site-deploy.yaml,0
avelino/awesome-go,AGENTS.md,tests.yaml,0
avelino/awesome-go,AGENTS.md,tmpl,1
axios/axios,.github/copilot-instructions.md,../AGENTS.md,1
axios/axios,.github/copilot-instructions.md,.js,0
axios/axios,.github/copilot-instructions.md,.npmrc,1
axios/axios,.github/copilot-instructions.md,AGENTS.md,1
axios/axios,.github/copilot-instructions.md,CHANGELOG.md,1
axios/axios,.github/copilot-instructions.md,PRE_RELEASE_CHANGELOG.md,1
axios/axios,.github/copilot-instructions.md,PRE_RELEASE_DOCS.md,1
axios/axios,.github/copilot-instructions.md,THREATMODEL.md,1
axios/axios,.github/copilot-instructions.md,dist,0
axios/axios,.github/copilot-instructions.md,fetch.js,0
axios/axios,.github/copilot-instructions.md,http.js,0
axios/axios,.github/copilot-instructions.md,index.d.cts,1
axios/axios,.github/copilot-instructions.md,index.d.ts,1
axios/axios,.github/copilot-instructions.md,lib/adapters,1
axios/axios,.github/copilot-instructions.md,lib/adapters/adapters.js,1
axios/axios,.github/copilot-instructions.md,lib/core,1
axios/axios,.github/copilot-instructions.md,lib/core/AxiosError.js,1
axios/axios,.github/copilot-instructions.md,lib/core/AxiosHeaders.js,1
axios/axios,.github/copilot-instructions.md,lib/helpers,1
axios/axios,.github/copilot-instructions.md,lib/helpers/bind.js,1
axios/axios,.github/copilot-instructions.md,lib/platform,1
axios/axios,.github/copilot-instructions.md,lib/platform/browser,1
axios/axios,.github/copilot-instructions.md,package-lock.json,1
axios/axios,.github/copilot-instructions.md,xhr.js,0
axios/axios,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
axios/axios,AGENTS.md,.github/copilot-instructions.md,1
axios/axios,AGENTS.md,.github/workflows/release-branch.yml,1
axios/axios,AGENTS.md,.github/workflows/run-ci.yml,1
axios/axios,AGENTS.md,.js,0
axios/axios,AGENTS.md,.npmrc,1
axios/axios,AGENTS.md,CHANGELOG.md,1
axios/axios,AGENTS.md,CONTRIBUTING.md,1
axios/axios,AGENTS.md,PRE_RELEASE_CHANGELOG.md,1
axios/axios,AGENTS.md,PRE_RELEASE_DOCS.md,1
axios/axios,AGENTS.md,README.md,1
axios/axios,AGENTS.md,SECURITY.md,1
axios/axios,AGENTS.md,THREATMODEL.md,1
axios/axios,AGENTS.md,dist,0
axios/axios,AGENTS.md,dist/node/axios.cjs,0
axios/axios,AGENTS.md,index.d.cts,1
axios/axios,AGENTS.md,index.d.ts,1
axios/axios,AGENTS.md,index.js,1
axios/axios,AGENTS.md,lib,1
axios/axios,AGENTS.md,lib/adapters,1
axios/axios,AGENTS.md,lib/adapters/adapters.js,1
axios/axios,AGENTS.md,lib/axios.js,1
axios/axios,AGENTS.md,lib/core,1
axios/axios,AGENTS.md,lib/core/AxiosError.js,1
axios/axios,AGENTS.md,lib/core/AxiosHeaders.js,1
axios/axios,AGENTS.md,lib/env/data.js,1
axios/axios,AGENTS.md,lib/helpers,1
axios/axios,AGENTS.md,lib/helpers/bind.js,1
axios/axios,AGENTS.md,lib/platform,1
axios/axios,AGENTS.md,lib/platform/browser,1
axios/axios,AGENTS.md,package-lock.json,1
axios/axios,AGENTS.md,tests/module/cjs,1
axios/axios,AGENTS.md,tests/module/esm,1
axios/axios,AGENTS.md,tests/setup/server.js,1
axios/axios,AGENTS.md,try/finally,0
ayghri/i-have-adhd,AGENTS.md,.agents/plugins,1
ayghri/i-have-adhd,AGENTS.md,.agents/plugins/marketplace.json,1
ayghri/i-have-adhd,AGENTS.md,.claude-plugin,1
ayghri/i-have-adhd,AGENTS.md,.claude-plugin/plugin.json,1
ayghri/i-have-adhd,AGENTS.md,.codex-plugin,1
ayghri/i-have-adhd,AGENTS.md,.codex-plugin/plugin.json,1
ayghri/i-have-adhd,AGENTS.md,.cursor/skills/i-have-adhd/SKILL.md,1
ayghri/i-have-adhd,AGENTS.md,.github/install,1
ayghri/i-have-adhd,AGENTS.md,.github/pull_request_template.md,1
ayghri/i-have-adhd,AGENTS.md,.github/readme,1
ayghri/i-have-adhd,AGENTS.md,.opencode,1
ayghri/i-have-adhd,AGENTS.md,.opencode/command/i-have-adhd.md,1
ayghri/i-have-adhd,AGENTS.md,.opencode/plugins/i-have-adhd.js,1
ayghri/i-have-adhd,AGENTS.md,.opencode/plugins/i-have-adhd.mjs,1
ayghri/i-have-adhd,AGENTS.md,CONTRIBUTING.md,1
ayghri/i-have-adhd,AGENTS.md,GEMINI.md,1
ayghri/i-have-adhd,AGENTS.md,INSTALL.md,1
ayghri/i-have-adhd,AGENTS.md,README.md,1
ayghri/i-have-adhd,AGENTS.md,extensions,1
ayghri/i-have-adhd,AGENTS.md,extensions/context-compat.ts,1
ayghri/i-have-adhd,AGENTS.md,extensions/i-have-adhd.ts,1
ayghri/i-have-adhd,AGENTS.md,gemini-extension.json,1
ayghri/i-have-adhd,AGENTS.md,hooks/always-on.mjs,1
ayghri/i-have-adhd,AGENTS.md,hooks/hooks.json,1
ayghri/i-have-adhd,AGENTS.md,kimi.plugin.json,1
ayghri/i-have-adhd,AGENTS.md,package.json,1
ayghri/i-have-adhd,AGENTS.md,plugin.json,1
ayghri/i-have-adhd,AGENTS.md,qwen-extension.json,1
ayghri/i-have-adhd,AGENTS.md,scripts,1
ayghri/i-have-adhd,AGENTS.md,skills/i-have-adhd/SKILL.md,1
ayghri/i-have-adhd,AGENTS.md,tests,1
BerriAI/litellm,AGENTS.md,AGENTS.md,1
BerriAI/litellm,AGENTS.md,claude,0
BerriAI/litellm,AGENTS.md,litellm,1
BerriAI/litellm,AGENTS.md,litellm_core_utils/prompt_templates/factory.py,0
BerriAI/litellm,AGENTS.md,origin/HEAD,0
BerriAI/litellm,AGENTS.md,scripts/openapi_docs_gate.py,1
BerriAI/litellm,AGENTS.md,scripts/pre_commit_lint.sh,1
BerriAI/litellm,AGENTS.md,scripts/ruff_strict_gate.py,1
BerriAI/litellm,AGENTS.md,scripts/test_quality_gate.py,1
BerriAI/litellm,AGENTS.md,scripts/type_check_gate.py,1
BerriAI/litellm,AGENTS.md,scripts/type_discipline_gate.py,1
BerriAI/litellm,AGENTS.md,test_anthropic_chat_transformation.py,0
BerriAI/litellm,AGENTS.md,tests/code_coverage_tests/check_migrations_no_data_rewrites.py,1
BerriAI/litellm,AGENTS.md,tests/e2e,1
BerriAI/litellm,AGENTS.md,tests/unit,1
BerriAI/litellm,AGENTS.md,tests/unit/AGENTS.md,1
BerriAI/litellm,AGENTS.md,ui/litellm-dashboard,1
blader/humanizer,AGENTS.md,.claude-plugin/marketplace.json,1
blader/humanizer,AGENTS.md,.claude-plugin/plugin.json,1
blader/humanizer,AGENTS.md,.cursor-plugin/plugin.json,1
blader/humanizer,AGENTS.md,CHANGELOG.md,1
blader/humanizer,AGENTS.md,README.md,1
blader/humanizer,AGENTS.md,SKILL.md,1
blader/humanizer,AGENTS.md,agents/openai.yaml,1
blader/humanizer,AGENTS.md,scripts/validate-package.py,1
bmad-code-org/BMAD-METHOD,AGENTS.md,docs,1
bmad-code-org/BMAD-METHOD,AGENTS.md,docs-site,1
bmad-code-org/BMAD-METHOD,AGENTS.md,docs/_STYLE_GUIDE.md,1
bmad-code-org/BMAD-METHOD,AGENTS.md,skills,1
bmad-code-org/BMAD-METHOD,AGENTS.md,tools,1
bmad-code-org/BMAD-METHOD,AGENTS.md,tools/release.md,1
bmad-code-org/BMAD-METHOD,AGENTS.md,tools/skill-validator.md,1
bmad-code-org/BMAD-METHOD,AGENTS.md,tools/ticket-tree-rules.md,1
browser-use/browser-use,AGENTS.md,.env,0
browser-use/browser-use,CLAUDE.md,browser_use/agent/service.py,1
browser-use/browser-use,CLAUDE.md,browser_use/browser/profile.py,1
browser-use/browser-use,CLAUDE.md,browser_use/browser/session.py,1
browser-use/browser-use,CLAUDE.md,browser_use/dom/service.py,1
browser-use/browser-use,CLAUDE.md,browser_use/llm,1
browser-use/browser-use,CLAUDE.md,browser_use/mcp/client.py,1
browser-use/browser-use,CLAUDE.md,browser_use/tools/service.py,1
browser-use/browser-use,CLAUDE.md,conftest.py,0
browser-use/browser-use,CLAUDE.md,docs,0
browser-use/browser-use,CLAUDE.md,events.py,0
browser-use/browser-use,CLAUDE.md,examples,1
browser-use/browser-use,CLAUDE.md,service.py,0
browser-use/browser-use,CLAUDE.md,tests,1
browser-use/browser-use,CLAUDE.md,tests/ci,1
browser-use/browser-use,CLAUDE.md,tests/ci/test_action_EventNameHere.py,0
browser-use/browser-use,CLAUDE.md,views.py,0
bytedance/deer-flow,.github/copilot-instructions.md,.github,1
bytedance/deer-flow,.github/copilot-instructions.md,.github/workflows/backend-unit-tests.yml,1
bytedance/deer-flow,.github/copilot-instructions.md,AGENTS.md,1
bytedance/deer-flow,.github/copilot-instructions.md,CONTRIBUTING.md,1
bytedance/deer-flow,.github/copilot-instructions.md,README.md,1
bytedance/deer-flow,.github/copilot-instructions.md,backend,1
bytedance/deer-flow,.github/copilot-instructions.md,backend/app/gateway,1
bytedance/deer-flow,.github/copilot-instructions.md,backend/langgraph.json,1
bytedance/deer-flow,.github/copilot-instructions.md,backend/packages/extension-api,1
bytedance/deer-flow,.github/copilot-instructions.md,backend/packages/harness/deerflow/agents,1
bytedance/deer-flow,.github/copilot-instructions.md,backend/packages/harness/deerflow/extensions/AGENTS.md,1
bytedance/deer-flow,.github/copilot-instructions.md,backend/packages/harness/deerflow/mcp,1
bytedance/deer-flow,.github/copilot-instructions.md,backend/packages/harness/deerflow/sandbox,1
bytedance/deer-flow,.github/copilot-instructions.md,backend/packages/harness/deerflow/subagents,1
bytedance/deer-flow,.github/copilot-instructions.md,backend/pyproject.toml,1
bytedance/deer-flow,.github/copilot-instructions.md,backend/ruff.toml,1
bytedance/deer-flow,.github/copilot-instructions.md,backend/tests,1
bytedance/deer-flow,.github/copilot-instructions.md,config.example.yaml,1
bytedance/deer-flow,.github/copilot-instructions.md,config.yaml,0
bytedance/deer-flow,.github/copilot-instructions.md,config.yml,0
bytedance/deer-flow,.github/copilot-instructions.md,configure.yml,0
bytedance/deer-flow,.github/copilot-instructions.md,docker,1
bytedance/deer-flow,.github/copilot-instructions.md,docker/docker-compose-dev.yaml,1
bytedance/deer-flow,.github/copilot-instructions.md,docs,1
bytedance/deer-flow,.github/copilot-instructions.md,examples,1
bytedance/deer-flow,.github/copilot-instructions.md,extensions_config.example.json,1
bytedance/deer-flow,.github/copilot-instructions.md,frontend,1
bytedance/deer-flow,.github/copilot-instructions.md,frontend/eslint.config.js,1
bytedance/deer-flow,.github/copilot-instructions.md,frontend/package.json,1
bytedance/deer-flow,.github/copilot-instructions.md,frontend/src/app,1
bytedance/deer-flow,.github/copilot-instructions.md,frontend/src/components,1
bytedance/deer-flow,.github/copilot-instructions.md,frontend/src/core,1
bytedance/deer-flow,.github/copilot-instructions.md,frontend/src/env.js,1
bytedance/deer-flow,.github/copilot-instructions.md,frontend/tsconfig.json,1
bytedance/deer-flow,.github/copilot-instructions.md,logs/frontend.log,0
bytedance/deer-flow,.github/copilot-instructions.md,logs/gateway.log,0
bytedance/deer-flow,.github/copilot-instructions.md,logs/nginx.log,0
bytedance/deer-flow,.github/copilot-instructions.md,scripts,1
bytedance/deer-flow,.github/copilot-instructions.md,skills,1
bytedance/deer-flow,.github/copilot-instructions.md,skills/public,1
bytedance/deer-flow,AGENTS.md,.env,0
bytedance/deer-flow,AGENTS.md,.github/skill-review-waivers.v1.json,1
bytedance/deer-flow,AGENTS.md,AGENTS.md,1
bytedance/deer-flow,AGENTS.md,CHANGELOG.md,1
bytedance/deer-flow,AGENTS.md,CLAUDE.md,1
bytedance/deer-flow,AGENTS.md,CONTRIBUTING.md,1
bytedance/deer-flow,AGENTS.md,Install.md,1
bytedance/deer-flow,AGENTS.md,README.md,1
bytedance/deer-flow,AGENTS.md,README_fr.md,1
bytedance/deer-flow,AGENTS.md,README_ja.md,1
bytedance/deer-flow,AGENTS.md,README_ko.md,1
bytedance/deer-flow,AGENTS.md,README_pt.md,1
bytedance/deer-flow,AGENTS.md,README_ru.md,1
bytedance/deer-flow,AGENTS.md,README_zh.md,1
bytedance/deer-flow,AGENTS.md,RELEASING.md,1
bytedance/deer-flow,AGENTS.md,SECURITY.md,1
bytedance/deer-flow,AGENTS.md,SKILL.md,0
bytedance/deer-flow,AGENTS.md,backend/AGENTS.md,1
bytedance/deer-flow,AGENTS.md,backend/packages/harness/deerflow/extensions/AGENTS.md,1
bytedance/deer-flow,AGENTS.md,backend/pyproject.toml,1
bytedance/deer-flow,AGENTS.md,backend/tests,1
bytedance/deer-flow,AGENTS.md,backend/tests/test_compose_default_bind_host.py,1
bytedance/deer-flow,AGENTS.md,backend/tests/test_gateway_sigterm_delivery.py,1
bytedance/deer-flow,AGENTS.md,backend/uv.lock,1
bytedance/deer-flow,AGENTS.md,config.example.yaml,1
bytedance/deer-flow,AGENTS.md,config.yaml,0
bytedance/deer-flow,AGENTS.md,contracts/skill_review,1
bytedance/deer-flow,AGENTS.md,corepack.cmd,0
bytedance/deer-flow,AGENTS.md,deploy/helm/deer-flow/Chart.yaml,1
bytedance/deer-flow,AGENTS.md,examples/deerflow-extension-workflows/AGENTS.md,1
bytedance/deer-flow,AGENTS.md,extensions_config.example.json,1
bytedance/deer-flow,AGENTS.md,extensions_config.json,0
bytedance/deer-flow,AGENTS.md,frontend,1
bytedance/deer-flow,AGENTS.md,frontend/AGENTS.md,1
bytedance/deer-flow,AGENTS.md,frontend/package.json,1
bytedance/deer-flow,AGENTS.md,frontend/tests,1
bytedance/deer-flow,AGENTS.md,logs/frontend.log,0
bytedance/deer-flow,AGENTS.md,logs/gateway.log,0
bytedance/deer-flow,AGENTS.md,pnpm.cmd,0
bytedance/deer-flow,AGENTS.md,scripts/pnpm.py,1
bytedance/deer-flow,AGENTS.md,scripts/review_changed_public_skills.py,1
bytedance/deer-flow,AGENTS.md,scripts/verify_versions.sh,1
bytedance/deer-flow,AGENTS.md,skills/public/skill-reviewer,1
bytedance/deer-flow,AGENTS.md,tests/skills,1
bytedance/deer-flow,CLAUDE.md,AGENTS.md,1
caddyserver/caddy,AGENTS.md,.github/CONTRIBUTING.md,1
caddyserver/caddy,AGENTS.md,caddyconfig/httpcaddyfile,1
caddyserver/caddy,AGENTS.md,caddytest,1
caddyserver/caddy,AGENTS.md,cmd/caddy,1
caddyserver/caddy,AGENTS.md,modules,1
caddyserver/caddy,AGENTS.md,modules/standard/imports.go,1
calesthio/OpenMontage,.github/copilot-instructions.md,../AGENT_GUIDE.md,1
calesthio/OpenMontage,.github/copilot-instructions.md,AGENT_GUIDE.md,1
calesthio/OpenMontage,AGENTS.md,AGENT_GUIDE.md,1
calesthio/OpenMontage,CLAUDE.md,AGENT_GUIDE.md,1
career-ops-hq/career-ops,.github/copilot-instructions.md,.agents/skills/career-ops/SKILL.md,1
career-ops-hq/career-ops,.github/copilot-instructions.md,.claude/skills,1
career-ops-hq/career-ops,.github/copilot-instructions.md,.github,1
career-ops-hq/career-ops,.github/copilot-instructions.md,.mjs,0
career-ops-hq/career-ops,.github/copilot-instructions.md,AGENTS.md,1
career-ops-hq/career-ops,.github/copilot-instructions.md,CLAUDE.md,1
career-ops-hq/career-ops,.github/copilot-instructions.md,CODEX.md,1
career-ops-hq/career-ops,.github/copilot-instructions.md,DATA_CONTRACT.md,1
career-ops-hq/career-ops,.github/copilot-instructions.md,GEMINI.md,1
career-ops-hq/career-ops,.github/copilot-instructions.md,KIMI.md,1
career-ops-hq/career-ops,.github/copilot-instructions.md,OPENCODE.md,1
career-ops-hq/career-ops,.github/copilot-instructions.md,article-digest.md,0
career-ops-hq/career-ops,.github/copilot-instructions.md,config/profile.yml,0
career-ops-hq/career-ops,.github/copilot-instructions.md,cv.md,0
career-ops-hq/career-ops,.github/copilot-instructions.md,dashboard,1
career-ops-hq/career-ops,.github/copilot-instructions.md,data,1
career-ops-hq/career-ops,.github/copilot-instructions.md,documents,1
career-ops-hq/career-ops,.github/copilot-instructions.md,interview-prep,1
career-ops-hq/career-ops,.github/copilot-instructions.md,modes,1
career-ops-hq/career-ops,.github/copilot-instructions.md,modes/_custom.md,0
career-ops-hq/career-ops,.github/copilot-instructions.md,modes/_profile.md,0
career-ops-hq/career-ops,.github/copilot-instructions.md,modes/_shared.md,1
career-ops-hq/career-ops,.github/copilot-instructions.md,output,1
career-ops-hq/career-ops,.github/copilot-instructions.md,package-lock.json,0
career-ops-hq/career-ops,.github/copilot-instructions.md,package.json,1
career-ops-hq/career-ops,.github/copilot-instructions.md,plugins-registry,1
career-ops-hq/career-ops,.github/copilot-instructions.md,portals.yml,0
career-ops-hq/career-ops,.github/copilot-instructions.md,reports,1
career-ops-hq/career-ops,.github/copilot-instructions.md,skills,0
career-ops-hq/career-ops,.github/copilot-instructions.md,test-all.mjs,1
career-ops-hq/career-ops,.github/copilot-instructions.md,update-system.mjs,1
career-ops-hq/career-ops,.github/copilot-instructions.md,updater-migration-tests.mjs,1
career-ops-hq/career-ops,.github/copilot-instructions.md,web,1
career-ops-hq/career-ops,AGENTS.md,.agents/skills/career-ops/SKILL.md,1
career-ops-hq/career-ops,AGENTS.md,.mjs,0
career-ops-hq/career-ops,AGENTS.md,.pdf,0
career-ops-hq/career-ops,AGENTS.md,.template.md,0
career-ops-hq/career-ops,AGENTS.md,AGENTS.md,1
career-ops-hq/career-ops,AGENTS.md,CLAUDE.md,1
career-ops-hq/career-ops,AGENTS.md,CODEX.md,1
career-ops-hq/career-ops,AGENTS.md,CODE_OF_CONDUCT.md,1
career-ops-hq/career-ops,AGENTS.md,Connections.csv,0
career-ops-hq/career-ops,AGENTS.md,DATA_CONTRACT.md,1
career-ops-hq/career-ops,AGENTS.md,GEMINI.md,1
career-ops-hq/career-ops,AGENTS.md,GOVERNANCE.md,1
career-ops-hq/career-ops,AGENTS.md,KIMI.md,1
career-ops-hq/career-ops,AGENTS.md,MANIFESTO.md,1
career-ops-hq/career-ops,AGENTS.md,MEMORY.md,0
career-ops-hq/career-ops,AGENTS.md,N/A,0
career-ops-hq/career-ops,AGENTS.md,OPENCODE.md,1
career-ops-hq/career-ops,AGENTS.md,SECURITY.md,1
career-ops-hq/career-ops,AGENTS.md,SUPPORT.md,1
career-ops-hq/career-ops,AGENTS.md,X.X/5,0
career-ops-hq/career-ops,AGENTS.md,_brief.md,0
career-ops-hq/career-ops,AGENTS.md,_profile.md,0
career-ops-hq/career-ops,AGENTS.md,_shared.md,0
career-ops-hq/career-ops,AGENTS.md,add-entry.mjs,1
career-ops-hq/career-ops,AGENTS.md,analyze-patterns.mjs,1
career-ops-hq/career-ops,AGENTS.md,angebot.md,0
career-ops-hq/career-ops,AGENTS.md,applications.md,0
career-ops-hq/career-ops,AGENTS.md,archive-posting.mjs,1
career-ops-hq/career-ops,AGENTS.md,article-digest.md,0
career-ops-hq/career-ops,AGENTS.md,assessment-log.mjs,1
career-ops-hq/career-ops,AGENTS.md,ats-payload.mjs,1
career-ops-hq/career-ops,AGENTS.md,audit-portals.mjs,1
career-ops-hq/career-ops,AGENTS.md,batch,1
career-ops-hq/career-ops,AGENTS.md,batch/batch-prompt.md,1
career-ops-hq/career-ops,AGENTS.md,batch/tracker-additions,1
career-ops-hq/career-ops,AGENTS.md,browser-extract.mjs,1
career-ops-hq/career-ops,AGENTS.md,build-cv-html.mjs,1
career-ops-hq/career-ops,AGENTS.md,check-jd-archive.mjs,1
career-ops-hq/career-ops,AGENTS.md,check-liveness.mjs,1
career-ops-hq/career-ops,AGENTS.md,check-table-freshness.mjs,1
career-ops-hq/career-ops,AGENTS.md,company-history.mjs,1
career-ops-hq/career-ops,AGENTS.md,config/profile.example.yml,1
career-ops-hq/career-ops,AGENTS.md,config/profile.yml,0
career-ops-hq/career-ops,AGENTS.md,contact-lookup.mjs,1
career-ops-hq/career-ops,AGENTS.md,contacts.mjs,1
career-ops-hq/career-ops,AGENTS.md,coverage-check.mjs,1
career-ops-hq/career-ops,AGENTS.md,cv-title-check.mjs,1
career-ops-hq/career-ops,AGENTS.md,cv.md,0
career-ops-hq/career-ops,AGENTS.md,data/.hired-share-state.json,0
career-ops-hq/career-ops,AGENTS.md,data/Connections.csv,0
career-ops-hq/career-ops,AGENTS.md,data/active-interviews.md,0
career-ops-hq/career-ops,AGENTS.md,data/applications.md,0
career-ops-hq/career-ops,AGENTS.md,data/assessments.tsv,0
career-ops-hq/career-ops,AGENTS.md,data/blacklist.md,0
career-ops-hq/career-ops,AGENTS.md,data/career-profile.yml,0
career-ops-hq/career-ops,AGENTS.md,data/contacts.tsv,0
career-ops-hq/career-ops,AGENTS.md,data/coverage-misses.tsv,0
career-ops-hq/career-ops,AGENTS.md,data/follow-ups.md,0
career-ops-hq/career-ops,AGENTS.md,data/outcomes,0
career-ops-hq/career-ops,AGENTS.md,data/pipeline.md,0
career-ops-hq/career-ops,AGENTS.md,data/reply-candidates.json,0
career-ops-hq/career-ops,AGENTS.md,data/salary-observations.tsv,0
career-ops-hq/career-ops,AGENTS.md,data/scan-history.tsv,0
career-ops-hq/career-ops,AGENTS.md,data/scan-runs.tsv,0
career-ops-hq/career-ops,AGENTS.md,data/status-log.tsv,0
career-ops-hq/career-ops,AGENTS.md,detect-reposts.mjs,1
career-ops-hq/career-ops,AGENTS.md,discover-ats.mjs,1
career-ops-hq/career-ops,AGENTS.md,discover-new-companies.mjs,1
career-ops-hq/career-ops,AGENTS.md,docs/AUTOMATION.md,1
career-ops-hq/career-ops,AGENTS.md,docs/FREE_TIER.md,1
career-ops-hq/career-ops,AGENTS.md,doctor.mjs,1
career-ops-hq/career-ops,AGENTS.md,documents,1
career-ops-hq/career-ops,AGENTS.md,evaluation-cache.mjs,1
career-ops-hq/career-ops,AGENTS.md,examples/cv-example.md,1
career-ops-hq/career-ops,AGENTS.md,fetch-jd.mjs,1
career-ops-hq/career-ops,AGENTS.md,fix-report-links.mjs,1
career-ops-hq/career-ops,AGENTS.md,followup-cadence.mjs,1
career-ops-hq/career-ops,AGENTS.md,followup-seed.mjs,1
career-ops-hq/career-ops,AGENTS.md,funnel-velocity.mjs,1
career-ops-hq/career-ops,AGENTS.md,gemini-eval.mjs,1
career-ops-hq/career-ops,AGENTS.md,generate-latex.mjs,1
career-ops-hq/career-ops,AGENTS.md,generate-pdf.mjs,1
career-ops-hq/career-ops,AGENTS.md,github-evidence.mjs,1
career-ops-hq/career-ops,AGENTS.md,hired-share.mjs,1
career-ops-hq/career-ops,AGENTS.md,intake.mjs,1
career-ops-hq/career-ops,AGENTS.md,interview-prep/story-bank.md,0
career-ops-hq/career-ops,AGENTS.md,interview/debrief,0
career-ops-hq/career-ops,AGENTS.md,interview/plan,0
career-ops-hq/career-ops,AGENTS.md,interview/practice,0
career-ops-hq/career-ops,AGENTS.md,invite-match.mjs,1
career-ops-hq/career-ops,AGENTS.md,jd-capture.mjs,1
career-ops-hq/career-ops,AGENTS.md,jd-skill-gap.mjs,1
career-ops-hq/career-ops,AGENTS.md,jds,1
career-ops-hq/career-ops,AGENTS.md,keyword-match.mjs,1
career-ops-hq/career-ops,AGENTS.md,lib/story-bank.mjs,1
career-ops-hq/career-ops,AGENTS.md,linkedin-join.mjs,1
career-ops-hq/career-ops,AGENTS.md,liveness-api.mjs,1
career-ops-hq/career-ops,AGENTS.md,liveness-core.mjs,1
career-ops-hq/career-ops,AGENTS.md,merge-tracker.mjs,1
career-ops-hq/career-ops,AGENTS.md,modes,1
career-ops-hq/career-ops,AGENTS.md,modes/_brief.md,0
career-ops-hq/career-ops,AGENTS.md,modes/_custom.md,0
career-ops-hq/career-ops,AGENTS.md,modes/_custom.template.md,1
career-ops-hq/career-ops,AGENTS.md,modes/_profile.md,0
career-ops-hq/career-ops,AGENTS.md,modes/_shared.md,1
career-ops-hq/career-ops,AGENTS.md,modes/ar,1
career-ops-hq/career-ops,AGENTS.md,modes/da,1
career-ops-hq/career-ops,AGENTS.md,modes/de,1
career-ops-hq/career-ops,AGENTS.md,modes/es,1
career-ops-hq/career-ops,AGENTS.md,modes/fr,1
career-ops-hq/career-ops,AGENTS.md,modes/hi,1
career-ops-hq/career-ops,AGENTS.md,modes/id,1
career-ops-hq/career-ops,AGENTS.md,modes/it,1
career-ops-hq/career-ops,AGENTS.md,modes/ja,1
career-ops-hq/career-ops,AGENTS.md,modes/ko,1
career-ops-hq/career-ops,AGENTS.md,modes/nl,1
career-ops-hq/career-ops,AGENTS.md,modes/oferta.md,1
career-ops-hq/career-ops,AGENTS.md,modes/pdf.md,1
career-ops-hq/career-ops,AGENTS.md,modes/pdf/hm-audit.md,1
career-ops-hq/career-ops,AGENTS.md,modes/pl,1
career-ops-hq/career-ops,AGENTS.md,modes/pt,1
career-ops-hq/career-ops,AGENTS.md,modes/ru,1
career-ops-hq/career-ops,AGENTS.md,modes/sg,1
career-ops-hq/career-ops,AGENTS.md,modes/tr,1
career-ops-hq/career-ops,AGENTS.md,modes/ua,1
career-ops-hq/career-ops,AGENTS.md,modes/vi,1
career-ops-hq/career-ops,AGENTS.md,modes/zh,1
career-ops-hq/career-ops,AGENTS.md,modes/zh-TW,1
career-ops-hq/career-ops,AGENTS.md,negotiation-roi.mjs,1
career-ops-hq/career-ops,AGENTS.md,normalize-statuses.mjs,1
career-ops-hq/career-ops,AGENTS.md,oferta.md,0
career-ops-hq/career-ops,AGENTS.md,outcome.mjs,1
career-ops-hq/career-ops,AGENTS.md,output,1
career-ops-hq/career-ops,AGENTS.md,paste-reply.mjs,1
career-ops-hq/career-ops,AGENTS.md,path-resolver.mjs,1
career-ops-hq/career-ops,AGENTS.md,pipeline.md,0
career-ops-hq/career-ops,AGENTS.md,plugins/apify/index.mjs,1
career-ops-hq/career-ops,AGENTS.md,portals.yml,0
career-ops-hq/career-ops,AGENTS.md,posting.md,0
career-ops-hq/career-ops,AGENTS.md,posting.pdf,0
career-ops-hq/career-ops,AGENTS.md,posting.txt,0
career-ops-hq/career-ops,AGENTS.md,process-quality.mjs,1
career-ops-hq/career-ops,AGENTS.md,providers,1
career-ops-hq/career-ops,AGENTS.md,question-bank.md,0
career-ops-hq/career-ops,AGENTS.md,rejection-latency.mjs,1
career-ops-hq/career-ops,AGENTS.md,reports,1
career-ops-hq/career-ops,AGENTS.md,salary-gap.mjs,1
career-ops-hq/career-ops,AGENTS.md,scan-ats-full.mjs,1
career-ops-hq/career-ops,AGENTS.md,scan-dayforce.mjs,1
career-ops-hq/career-ops,AGENTS.md,scan-history.tsv,0
career-ops-hq/career-ops,AGENTS.md,scan-interamt.mjs,1
career-ops-hq/career-ops,AGENTS.md,scan.mjs,1
career-ops-hq/career-ops,AGENTS.md,set-status.mjs,1
career-ops-hq/career-ops,AGENTS.md,stats.mjs,1
career-ops-hq/career-ops,AGENTS.md,story-bank.md,0
career-ops-hq/career-ops,AGENTS.md,story-provenance-check.mjs,1
career-ops-hq/career-ops,AGENTS.md,templates/cv-template.html,1
career-ops-hq/career-ops,AGENTS.md,templates/cv-template.tex,1
career-ops-hq/career-ops,AGENTS.md,templates/portals.example.yml,1
career-ops-hq/career-ops,AGENTS.md,templates/states.yml,1
career-ops-hq/career-ops,AGENTS.md,templates/story-bank.template.md,1
career-ops-hq/career-ops,AGENTS.md,test-all.mjs,1
career-ops-hq/career-ops,AGENTS.md,tracker-aliases.json,1
career-ops-hq/career-ops,AGENTS.md,tracker-parse.mjs,1
career-ops-hq/career-ops,AGENTS.md,tracker-sync-check.mjs,1
career-ops-hq/career-ops,AGENTS.md,tracker-utils.mjs,1
career-ops-hq/career-ops,AGENTS.md,upskill.mjs,1
career-ops-hq/career-ops,AGENTS.md,url-key.mjs,1
career-ops-hq/career-ops,AGENTS.md,verify-ats.mjs,1
career-ops-hq/career-ops,AGENTS.md,verify-cv-structure.mjs,1
career-ops-hq/career-ops,AGENTS.md,verify-pipeline.mjs,1
career-ops-hq/career-ops,AGENTS.md,verify-portals.mjs,1
career-ops-hq/career-ops,AGENTS.md,voice-dna.md,0
career-ops-hq/career-ops,AGENTS.md,weekly-digest.mjs,1
career-ops-hq/career-ops,AGENTS.md,writing-samples,1
Chalarangelo/30-seconds-of-code,.github/copilot-instructions.md,.js,0
Chalarangelo/30-seconds-of-code,.github/copilot-instructions.md,content/snippets,1
Chalarangelo/30-seconds-of-code,.github/copilot-instructions.md,content/snippets/js/s/is-alpha-numeric.md,1
chen08209/FlClash,AGENTS.md,.agents,1
chen08209/FlClash,AGENTS.md,.agents/agent-config.md,1
chen08209/FlClash,AGENTS.md,.agents/architecture.md,1
chen08209/FlClash,AGENTS.md,.agents/commands.md,1
chen08209/FlClash,AGENTS.md,.agents/flutter-upgrade.md,1
chen08209/FlClash,AGENTS.md,.agents/project.md,1
chen08209/FlClash,AGENTS.md,.agents/rules.md,1
chen08209/FlClash,AGENTS.md,.agents/setting-changes.md,1
chen08209/FlClash,AGENTS.md,.agents/skills,1
chen08209/FlClash,AGENTS.md,.agents/skills.md,1
chen08209/FlClash,AGENTS.md,.agents/surfaces.md,1
chen08209/FlClash,AGENTS.md,.agents/worktrees.md,1
chen08209/FlClash,AGENTS.md,.claude/skills,1
chen08209/FlClash,AGENTS.md,AGENTS.md,1
chen08209/FlClash,AGENTS.md,analysis_options.yaml,1
chen08209/FlClash,AGENTS.md,lib/core/desktop,1
chen08209/FlClash,AGENTS.md,lib/ui/shape.dart,1
chen08209/FlClash,AGENTS.md,lint_options.yaml,1
chen08209/FlClash,AGENTS.md,test/lint/superellipse_corners_test.dart,1
chenglou/pretext,AGENTS.md,.js,0
chenglou/pretext,AGENTS.md,.ts,0
chenglou/pretext,AGENTS.md,DEVELOPMENT.md,1
chenglou/pretext,AGENTS.md,ENGINE_FOLLOWUPS.md,1
chenglou/pretext,AGENTS.md,PLATFORM_BUGS.md,1
chenglou/pretext,AGENTS.md,README.md,1
chenglou/pretext,AGENTS.md,RESEARCH.md,1
chenglou/pretext,AGENTS.md,TODO.md,1
chenglou/pretext,AGENTS.md,docs,0
chenglou/pretext,AGENTS.md,harness,1
chenglou/pretext,AGENTS.md,harness/README.md,1
chenglou/pretext,AGENTS.md,harness/bench,1
chenglou/pretext,AGENTS.md,harness/bench/README.md,1
chenglou/pretext,AGENTS.md,layout.test.ts,0
chenglou/pretext,AGENTS.md,pages/demos,1
chenglou/pretext,AGENTS.md,pages/demos/markdown-chat.md,1
chenglou/pretext,AGENTS.md,rebuild,0
chenglou/pretext,AGENTS.md,src,1
chenglou/pretext,AGENTS.md,src/analysis.ts,1
chenglou/pretext,AGENTS.md,src/gecko-line-breaks.ts,1
chenglou/pretext,AGENTS.md,src/generated,1
chenglou/pretext,AGENTS.md,src/layout.ts,1
chenglou/pretext,AGENTS.md,src/line-break.ts,1
chenglou/pretext,AGENTS.md,src/line-breaks.ts,1
chenglou/pretext,AGENTS.md,src/measurement.ts,1
chenglou/pretext,AGENTS.md,src/prepare.ts,1
chenglou/pretext,AGENTS.md,src/rich-inline.ts,1
CherryHQ/cherry-studio,CLAUDE.md,.agents/notes/README.md,1
CherryHQ/cherry-studio,CLAUDE.md,.agents/skills/gh-create-issue/SKILL.md,1
CherryHQ/cherry-studio,CLAUDE.md,.agents/skills/gh-create-pr/SKILL.md,1
CherryHQ/cherry-studio,CLAUDE.md,.sql,0
CherryHQ/cherry-studio,CLAUDE.md,BootConfigMappings.ts,0
CherryHQ/cherry-studio,CLAUDE.md,CLAUDE.local.md,0
CherryHQ/cherry-studio,CLAUDE.md,DESIGN.md,1
CherryHQ/cherry-studio,CLAUDE.md,N/A,0
CherryHQ/cherry-studio,CLAUDE.md,PreferencesMappings.ts,0
CherryHQ/cherry-studio,CLAUDE.md,README.md,1
CherryHQ/cherry-studio,CLAUDE.md,classification.json,0
CherryHQ/cherry-studio,CLAUDE.md,data,0
CherryHQ/cherry-studio,CLAUDE.md,docs/README.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/i18n/README.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/i18n/terminology.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/architecture/main-process.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/architecture/naming-conventions.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/architecture/renderer.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/architecture/shared-layer.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/data/README.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/data/api-design-guidelines.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/data/boot-config-overview.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/data/cache-overview.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/data/data-api-overview.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/data/database-patterns.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/data/preference-overview.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/ipc/README.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/lifecycle/README.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/lifecycle/lifecycle-decision-guide.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/lifecycle/lifecycle-migration-guide.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/lifecycle/lifecycle-usage.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/testing/database-testing.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/testing/frontend-testing.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/references/window-manager/README.md,1
CherryHQ/cherry-studio,CLAUDE.md,docs/sources-index.json,1
CherryHQ/cherry-studio,CLAUDE.md,en-us.json,0
CherryHQ/cherry-studio,CLAUDE.md,index.ts,0
CherryHQ/cherry-studio,CLAUDE.md,index.tsx,0
CherryHQ/cherry-studio,CLAUDE.md,migrations/sqlite-drizzle,1
CherryHQ/cherry-studio,CLAUDE.md,origin/main,0
CherryHQ/cherry-studio,CLAUDE.md,package.json,1
CherryHQ/cherry-studio,CLAUDE.md,packages/ui,1
CherryHQ/cherry-studio,CLAUDE.md,patches,1
CherryHQ/cherry-studio,CLAUDE.md,scripts/data-classify,1
CherryHQ/cherry-studio,CLAUDE.md,serviceRegistry.ts,0
CherryHQ/cherry-studio,CLAUDE.md,src/main,1
CherryHQ/cherry-studio,CLAUDE.md,src/main/core/application/serviceRegistry.ts,1
CherryHQ/cherry-studio,CLAUDE.md,src/main/core/paths/README.md,1
CherryHQ/cherry-studio,CLAUDE.md,src/main/core/window/windowRegistry.ts,1
CherryHQ/cherry-studio,CLAUDE.md,src/main/data/db/schemas,1
CherryHQ/cherry-studio,CLAUDE.md,src/main/data/migration/v2,1
CherryHQ/cherry-studio,CLAUDE.md,src/main/data/migration/v2/migrators/mappings,1
CherryHQ/cherry-studio,CLAUDE.md,src/main/i18n/locales,1
CherryHQ/cherry-studio,CLAUDE.md,src/renderer,1
CherryHQ/cherry-studio,CLAUDE.md,src/renderer/i18n/locales,1
CherryHQ/cherry-studio,CLAUDE.md,src/renderer/types,1
CherryHQ/cherry-studio,CLAUDE.md,src/shared,1
CherryHQ/cherry-studio,CLAUDE.md,src/shared/data/bootConfig/bootConfigSchemas.ts,1
CherryHQ/cherry-studio,CLAUDE.md,src/shared/data/preference/preferenceSchemas.ts,1
CherryHQ/cherry-studio,CLAUDE.md,target-key-definitions.json,0
CherryHQ/cherry-studio,CLAUDE.md,tests/__mocks__/README.md,1
ChrisTitusTech/winutil,.github/copilot-instructions.md,AGENTS.md,1
ChrisTitusTech/winutil,AGENTS.md,.env,0
ChrisTitusTech/winutil,AGENTS.md,.github/copilot-instructions.md,1
ChrisTitusTech/winutil,AGENTS.md,.github/workflows,1
ChrisTitusTech/winutil,AGENTS.md,.gitignore,1
ChrisTitusTech/winutil,AGENTS.md,AGENTS.md,1
ChrisTitusTech/winutil,AGENTS.md,CLAUDE.md,1
ChrisTitusTech/winutil,AGENTS.md,GEMINI.md,1
ChrisTitusTech/winutil,AGENTS.md,SPEC.md,1
ChrisTitusTech/winutil,AGENTS.md,architecture.mdx,0
ChrisTitusTech/winutil,AGENTS.md,binary,0
ChrisTitusTech/winutil,AGENTS.md,code-reference,0
ChrisTitusTech/winutil,AGENTS.md,code-reference/features,0
ChrisTitusTech/winutil,AGENTS.md,code-reference/tweaks,0
ChrisTitusTech/winutil,AGENTS.md,config/feature.json,1
ChrisTitusTech/winutil,AGENTS.md,config/tweaks.json,1
ChrisTitusTech/winutil,AGENTS.md,docs,1
ChrisTitusTech/winutil,AGENTS.md,docs/.dockerignore,1
ChrisTitusTech/winutil,AGENTS.md,docs/.gitignore,1
ChrisTitusTech/winutil,AGENTS.md,docs/Dockerfile,1
ChrisTitusTech/winutil,AGENTS.md,docs/astro.config.mjs,1
ChrisTitusTech/winutil,AGENTS.md,docs/docker-compose.yml,1
ChrisTitusTech/winutil,AGENTS.md,docs/package-lock.json,1
ChrisTitusTech/winutil,AGENTS.md,docs/package.json,1
ChrisTitusTech/winutil,AGENTS.md,docs/public,1
ChrisTitusTech/winutil,AGENTS.md,docs/src/assets/branding/title-screen.png,1
ChrisTitusTech/winutil,AGENTS.md,docs/src/content/docs/code-reference/architecture.mdx,1
ChrisTitusTech/winutil,AGENTS.md,docs/src/content/docs/code-reference/features,1
ChrisTitusTech/winutil,AGENTS.md,docs/src/content/docs/code-reference/tweaks,1
ChrisTitusTech/winutil,AGENTS.md,docs/src/content/docs/guides,1
ChrisTitusTech/winutil,AGENTS.md,lint/PSScriptAnalyser.ps1,1
ChrisTitusTech/winutil,AGENTS.md,tools/title-screen,1
ChrisTitusTech/winutil,AGENTS.md,winutil.ps1,0
ChrisTitusTech/winutil,GEMINI.md,AGENTS.md,1
ChromeDevTools/chrome-devtools-mcp,AGENTS.md,package.json,1
ChromeDevTools/chrome-devtools-mcp,AGENTS.md,tests/McpPage.test.ts,1
ChromeDevTools/chrome-devtools-mcp,AGENTS.md,tests/mocks.ts,1
ChromeDevTools/chrome-devtools-mcp,AGENTS.md,tests/utils.ts,1
ChromeDevTools/chrome-devtools-mcp,AGENTS.md,third_party/devtools-frontend,1
clash-verge-rev/clash-verge-rev,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
clash-verge-rev/clash-verge-rev,AGENTS.md,.github/workflows/pr-ai-slop-review.md,1
clash-verge-rev/clash-verge-rev,AGENTS.md,CONTRIBUTING.md,1
clash-verge-rev/clash-verge-rev,AGENTS.md,PULL_REQUEST_TEMPLATE.md,0
clash-verge-rev/clash-verge-rev,AGENTS.md,pr-ai-slop-review.lock.yml,0
clash-verge-rev/clash-verge-rev,AGENTS.md,pr-ai-slop-review.md,0
clash-verge-rev/clash-verge-rev,AGENTS.md,template/Changelog.md,1
ClickHouse/ClickHouse,.github/copilot-instructions.md,.claude/skills/review/SKILL.md,1
cline/cline,.github/copilot-instructions.md,.clinerules/general.md,1
cline/cline,.github/copilot-instructions.md,.proto,0
cline/cline,.github/copilot-instructions.md,ChatRow.tsx,0
cline/cline,.github/copilot-instructions.md,ExtensionMessage.ts,0
cline/cline,.github/copilot-instructions.md,ExtensionStateContext.tsx,0
cline/cline,.github/copilot-instructions.md,ToolExecutor.ts,0
cline/cline,.github/copilot-instructions.md,cline-message.ts,0
cline/cline,.github/copilot-instructions.md,common.proto,0
cline/cline,.github/copilot-instructions.md,components,0
cline/cline,.github/copilot-instructions.md,config.ts,0
cline/cline,.github/copilot-instructions.md,extension.ts,0
cline/cline,.github/copilot-instructions.md,proto,0
cline/cline,.github/copilot-instructions.md,proto/cline/models.proto,0
cline/cline,.github/copilot-instructions.md,src,0
cline/cline,.github/copilot-instructions.md,src/core/api/index.ts,0
cline/cline,.github/copilot-instructions.md,src/core/prompts/commands.ts,0
cline/cline,.github/copilot-instructions.md,src/core/prompts/system-prompt/tools,0
cline/cline,.github/copilot-instructions.md,src/core/prompts/system-prompt/tools/init.ts,0
cline/cline,.github/copilot-instructions.md,src/core/slash-commands/index.ts,0
cline/cline,.github/copilot-instructions.md,src/core/task/tools/handlers,0
cline/cline,.github/copilot-instructions.md,src/generated,0
cline/cline,.github/copilot-instructions.md,src/services/mcp/McpHub.ts,0
cline/cline,.github/copilot-instructions.md,src/shared/api.ts,0
cline/cline,.github/copilot-instructions.md,src/shared/proto,0
cline/cline,.github/copilot-instructions.md,src/shared/proto-conversions/cline-message.ts,0
cline/cline,.github/copilot-instructions.md,src/shared/proto-conversions/models/api-configuration-conversion.ts,0
cline/cline,.github/copilot-instructions.md,src/shared/providers/providers.json,0
cline/cline,.github/copilot-instructions.md,src/shared/services/Logger.ts,0
cline/cline,.github/copilot-instructions.md,src/shared/storage/state-keys.ts,0
cline/cline,.github/copilot-instructions.md,src/shared/tools.ts,0
cline/cline,.github/copilot-instructions.md,src/utils/model-utils.ts,0
cline/cline,.github/copilot-instructions.md,src/utils/path,0
cline/cline,.github/copilot-instructions.md,template.ts,0
cline/cline,.github/copilot-instructions.md,templates,0
cline/cline,.github/copilot-instructions.md,variants,0
cline/cline,.github/copilot-instructions.md,webview-ui,0
cline/cline,.github/copilot-instructions.md,webview-ui/src/utils/slash-commands.ts,0
cline/cline,AGENTS.md,.changeset,0
cline/cline,AGENTS.md,.proto,0
cline/cline,AGENTS.md,CHANGELOG.md,1
cline/cline,AGENTS.md,CONTRIBUTING.md,1
cline/cline,AGENTS.md,apps/cli,1
cline/cline,AGENTS.md,apps/cli/README.md,1
cline/cline,AGENTS.md,apps/examples/desktop-app,1
cline/cline,AGENTS.md,apps/vscode,1
cline/cline,AGENTS.md,apps/vscode/bin,0
cline/cline,AGENTS.md,dist,0
cline/cline,AGENTS.md,dist/extension.js,0
cline/cline,AGENTS.md,main.rs,0
cline/cline,AGENTS.md,webview-ui/build,0
code-yeongyu/oh-my-openagent,AGENTS.md,.agents,1
code-yeongyu/oh-my-openagent,AGENTS.md,.agents/plugins/marketplace.json,0
code-yeongyu/oh-my-openagent,AGENTS.md,.agents/skills/codex-qa,1
code-yeongyu/oh-my-openagent,AGENTS.md,.agents/skills/opencode-qa,1
code-yeongyu/oh-my-openagent,AGENTS.md,.agents/skills/senpi-qa,1
code-yeongyu/oh-my-openagent,AGENTS.md,.claude/rules,0
code-yeongyu/oh-my-openagent,AGENTS.md,.claude/settings.json,1
code-yeongyu/oh-my-openagent,AGENTS.md,.codex/setup.sh,1
code-yeongyu/oh-my-openagent,AGENTS.md,.cursor/environment.json,1
code-yeongyu/oh-my-openagent,AGENTS.md,.cursor/rules,0
code-yeongyu/oh-my-openagent,AGENTS.md,.devcontainer/Dockerfile,1
code-yeongyu/oh-my-openagent,AGENTS.md,.devcontainer/README.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,.devcontainer/devcontainer.json,1
code-yeongyu/oh-my-openagent,AGENTS.md,.env,0
code-yeongyu/oh-my-openagent,AGENTS.md,.env.example,1
code-yeongyu/oh-my-openagent,AGENTS.md,.github/copilot-instructions.md,0
code-yeongyu/oh-my-openagent,AGENTS.md,.github/instructions,0
code-yeongyu/oh-my-openagent,AGENTS.md,.github/workflows/publish.yml,1
code-yeongyu/oh-my-openagent,AGENTS.md,.github/workflows/review-claims.yml,1
code-yeongyu/oh-my-openagent,AGENTS.md,.mcp.json,0
code-yeongyu/oh-my-openagent,AGENTS.md,.md,0
code-yeongyu/oh-my-openagent,AGENTS.md,.omo,1
code-yeongyu/oh-my-openagent,AGENTS.md,.omo/evidence,0
code-yeongyu/oh-my-openagent,AGENTS.md,.omo/rules,1
code-yeongyu/oh-my-openagent,AGENTS.md,.omo/rules/test-discipline.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,.opencode,1
code-yeongyu/oh-my-openagent,AGENTS.md,.opencode/oh-my-opencode.jsonc,0
code-yeongyu/oh-my-openagent,AGENTS.md,.qa-evidence,0
code-yeongyu/oh-my-openagent,AGENTS.md,.sisyphus,0
code-yeongyu/oh-my-openagent,AGENTS.md,.txt,0
code-yeongyu/oh-my-openagent,AGENTS.md,AGENTS.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,CHANGELOG.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,CLAUDE.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,CONTRIBUTING.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,ROADMAP.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,SKILL.md,0
code-yeongyu/oh-my-openagent,AGENTS.md,agents/builtin-agents,0
code-yeongyu/oh-my-openagent,AGENTS.md,assets/oh-my-opencode.schema.json,1
code-yeongyu/oh-my-openagent,AGENTS.md,bin/oh-my-opencode.js,1
code-yeongyu/oh-my-openagent,AGENTS.md,bin/platform.js,1
code-yeongyu/oh-my-openagent,AGENTS.md,bunfig.root.parallel.toml,0
code-yeongyu/oh-my-openagent,AGENTS.md,bunfig.toml,1
code-yeongyu/oh-my-openagent,AGENTS.md,bunfig.win2.parallel.windows.toml,1
code-yeongyu/oh-my-openagent,AGENTS.md,bunfig.win2.toml,1
code-yeongyu/oh-my-openagent,AGENTS.md,checks/index.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,ci-full-matrix-label.yml,0
code-yeongyu/oh-my-openagent,AGENTS.md,ci.yml,0
code-yeongyu/oh-my-openagent,AGENTS.md,cla.yml,0
code-yeongyu/oh-my-openagent,AGENTS.md,cleanup-hook.sh,0
code-yeongyu/oh-my-openagent,AGENTS.md,cloudflare/wrangler-action@v4,0
code-yeongyu/oh-my-openagent,AGENTS.md,code-yeongyu/lazycodex,0
code-yeongyu/oh-my-openagent,AGENTS.md,config.json,0
code-yeongyu/oh-my-openagent,AGENTS.md,config.toml,0
code-yeongyu/oh-my-openagent,AGENTS.md,desktop,0
code-yeongyu/oh-my-openagent,AGENTS.md,dist,0
code-yeongyu/oh-my-openagent,AGENTS.md,dist/cli,0
code-yeongyu/oh-my-openagent,AGENTS.md,dist/cli-node,0
code-yeongyu/oh-my-openagent,AGENTS.md,dist/index.js,0
code-yeongyu/oh-my-openagent,AGENTS.md,docs/guide,1
code-yeongyu/oh-my-openagent,AGENTS.md,docs/guide/team-mode.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,docs/reference,1
code-yeongyu/oh-my-openagent,AGENTS.md,docs/reference/lazycodex-npm-reservation.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,docs/reference/prompt-async-gate-rfc.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,docs/reference/release-process.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,features/btw-side,0
code-yeongyu/oh-my-openagent,AGENTS.md,features/context-injector,0
code-yeongyu/oh-my-openagent,AGENTS.md,file-size-architectural-smell.md,0
code-yeongyu/oh-my-openagent,AGENTS.md,helpers.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,hook/completed,0
code-yeongyu/oh-my-openagent,AGENTS.md,hook/started,0
code-yeongyu/oh-my-openagent,AGENTS.md,hooks,0
code-yeongyu/oh-my-openagent,AGENTS.md,index.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,legacy-workspace-migration.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,lint-workflows.yml,0
code-yeongyu/oh-my-openagent,AGENTS.md,local-ignore/qa-evidence,0
code-yeongyu/oh-my-openagent,AGENTS.md,mailbox,0
code-yeongyu/oh-my-openagent,AGENTS.md,marketplace.json,0
code-yeongyu/oh-my-openagent,AGENTS.md,mcp,0
code-yeongyu/oh-my-openagent,AGENTS.md,node_modules,0
code-yeongyu/oh-my-openagent,AGENTS.md,opencode-coupling-audit.test.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,opengateway-models.json,0
code-yeongyu/oh-my-openagent,AGENTS.md,package-labels.yml,0
code-yeongyu/oh-my-openagent,AGENTS.md,package.json,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/lsp-core,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/lsp-daemon,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/lsp-tools-mcp,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/mcp-stdio-core,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/memory-core/src/soul,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-codex,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-codex/AGENTS.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-codex/src/install,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-native/bin/lib/agent-dir.js,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/scripts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/AGENTS.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/agents,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/cli/cli-program.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/cli/doctor/checks,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/cli/star-request.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/config/schema,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/config/schema/team-mode.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/config/validate.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/features/background-agent/parent-wake-notifier.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/features/builtin-commands,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/features/skill-mcp-manager,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/features/team-mode,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/features/team-mode/AGENTS.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/features/team-mode/tools,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/features/team-mode/types.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/hooks,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/hooks/goal,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/hooks/runtime-fallback,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/hooks/runtime-fallback/first-prompt-watchdog.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/index.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/mcp,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/openclaw,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/plugin-handlers/AGENTS.md,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/plugin-interface.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/plugin/event.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/shared/legacy-workspace-migration.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/shared/markdown-link-audit.test.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/shared/mock-module-lifecycle-audit.test.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/shared/model-requirements.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/shared/prompt-async-gate.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/testing/create-plugin-module.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-opencode/src/tools/delegate-task/constants.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-senpi,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-senpi/scripts/qa,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/omo-senpi/src/components/agent-home,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/senpi-task,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/senpi-task/src/dag,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/senpi-task/src/runners/rpc-host,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/senpi-task/src/tools/task,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/skills-loader-core/src/features/opencode-skill-loader,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/utils/src/prompt-async-gate,1
code-yeongyu/oh-my-openagent,AGENTS.md,packages/web,1
code-yeongyu/oh-my-openagent,AGENTS.md,plugin,0
code-yeongyu/oh-my-openagent,AGENTS.md,plugin/package.json,0
code-yeongyu/oh-my-openagent,AGENTS.md,plugin/test/ultrawork-skill-pointer.test.mjs,0
code-yeongyu/oh-my-openagent,AGENTS.md,plugins/omo,0
code-yeongyu/oh-my-openagent,AGENTS.md,plugins/omo/dist/cli,0
code-yeongyu/oh-my-openagent,AGENTS.md,plugins/omo/dist/cli-node,0
code-yeongyu/oh-my-openagent,AGENTS.md,prompt-async-route-audit.test.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,publish-platform.yml,0
code-yeongyu/oh-my-openagent,AGENTS.md,publish.yml,0
code-yeongyu/oh-my-openagent,AGENTS.md,qa-evidence,0
code-yeongyu/oh-my-openagent,AGENTS.md,qa-sandbox.sh,0
code-yeongyu/oh-my-openagent,AGENTS.md,refresh-model-capabilities.yml,0
code-yeongyu/oh-my-openagent,AGENTS.md,script,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/agent-env.test.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/agent-harness-wiring.test.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/agent/cleanup-hook.sh,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/agent/cleanup.sh,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/agent/docker-dev.sh,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/agent/qa-sandbox.sh,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/agent/setup.sh,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/agents-md-dev-env.test.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/bun-panic-retry.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/ci-fast-path.mjs,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/ci-leg-tests-guard.mjs,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/lazycodex-marketplace-validation.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/package-registration-audit.test.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/root-test-serial-quarantine.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/shared-core-extraction-guard.test.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/stats.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/sync-lazycodex-marketplace.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,script/tracked-evidence-paths-audit.test.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,scripts,1
code-yeongyu/oh-my-openagent,AGENTS.md,scripts/hook-unit-probe.sh,0
code-yeongyu/oh-my-openagent,AGENTS.md,scripts/install-verify.sh,0
code-yeongyu/oh-my-openagent,AGENTS.md,scripts/tui-smoke.sh,0
code-yeongyu/oh-my-openagent,AGENTS.md,scripts/visual-qa.mjs,0
code-yeongyu/oh-my-openagent,AGENTS.md,service.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,setup.sh,0
code-yeongyu/oh-my-openagent,AGENTS.md,shared,0
code-yeongyu/oh-my-openagent,AGENTS.md,sisyphus-agent.yml,0
code-yeongyu/oh-my-openagent,AGENTS.md,skills.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,source-detector.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,src,0
code-yeongyu/oh-my-openagent,AGENTS.md,src/features/opengateway-provider/opengateway-models.json,0
code-yeongyu/oh-my-openagent,AGENTS.md,src/plugin/tool-registry.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,state.json,0
code-yeongyu/oh-my-openagent,AGENTS.md,stats.yml,0
code-yeongyu/oh-my-openagent,AGENTS.md,tasklist.jsonl,0
code-yeongyu/oh-my-openagent,AGENTS.md,templates,0
code-yeongyu/oh-my-openagent,AGENTS.md,test-discipline.md,0
code-yeongyu/oh-my-openagent,AGENTS.md,test-setup.ts,1
code-yeongyu/oh-my-openagent,AGENTS.md,tests,1
code-yeongyu/oh-my-openagent,AGENTS.md,tool-config-handler.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,tools,0
code-yeongyu/oh-my-openagent,AGENTS.md,typescript-programmer.md,0
code-yeongyu/oh-my-openagent,AGENTS.md,ultimate-browsing/engine,0
code-yeongyu/oh-my-openagent,AGENTS.md,ultrawork/src/skill-pointer.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,ulw-loop/src/ultrawork-skill-pointer.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,utils.ts,0
code-yeongyu/oh-my-openagent,AGENTS.md,web-ci.yml,0
code-yeongyu/oh-my-openagent,AGENTS.md,web-deploy.yml,0
code-yeongyu/oh-my-openagent,AGENTS.md,worktrees,0
colbymchenry/codegraph,AGENTS.md,.codegraph,0
colbymchenry/codegraph,AGENTS.md,.cursor/rules/codegraph.mdc,1
colbymchenry/codegraph,AGENTS.md,.dockerignore,1
colbymchenry/codegraph,AGENTS.md,.github/workflows/release.yml,1
colbymchenry/codegraph,AGENTS.md,.json,0
colbymchenry/codegraph,AGENTS.md,.jsonc,0
colbymchenry/codegraph,AGENTS.md,.mts,0
colbymchenry/codegraph,AGENTS.md,AGENTS.md,1
colbymchenry/codegraph,AGENTS.md,Added/Changed/Fixed/Removed/Deprecated,0
colbymchenry/codegraph,AGENTS.md,App.tsx,0
colbymchenry/codegraph,AGENTS.md,CHANGELOG.md,1
colbymchenry/codegraph,AGENTS.md,CLAUDE.md,1
colbymchenry/codegraph,AGENTS.md,GEMINI.md,0
colbymchenry/codegraph,AGENTS.md,README.md,1
colbymchenry/codegraph,AGENTS.md,__tests__,1
colbymchenry/codegraph,AGENTS.md,__tests__/installer-targets.test.ts,1
colbymchenry/codegraph,AGENTS.md,__tests__/setup-home-sandbox.ts,1
colbymchenry/codegraph,AGENTS.md,__tests__/ui-package.test.ts,1
colbymchenry/codegraph,AGENTS.md,ab-new-vs-baseline.sh,0
colbymchenry/codegraph,AGENTS.md,api,0
colbymchenry/codegraph,AGENTS.md,api/effects.ts,0
colbymchenry/codegraph,AGENTS.md,api/route-roots.ts,0
colbymchenry/codegraph,AGENTS.md,assets/waitlist.svg,1
colbymchenry/codegraph,AGENTS.md,callback-synthesizer.ts,0
colbymchenry/codegraph,AGENTS.md,claude.ts,0
colbymchenry/codegraph,AGENTS.md,codex.ts,0
colbymchenry/codegraph,AGENTS.md,cursor.ts,0
colbymchenry/codegraph,AGENTS.md,dead-code.ts,0
colbymchenry/codegraph,AGENTS.md,dfm-extractor.ts,0
colbymchenry/codegraph,AGENTS.md,dist,0
colbymchenry/codegraph,AGENTS.md,dist/extraction/wasm,0
colbymchenry/codegraph,AGENTS.md,dist/ui,0
colbymchenry/codegraph,AGENTS.md,dist/viewer,0
colbymchenry/codegraph,AGENTS.md,docs,1
colbymchenry/codegraph,AGENTS.md,docs/AGENTS.md,1
colbymchenry/codegraph,AGENTS.md,docs/benchmarks/agent-eval-feedback-metrics.md,1
colbymchenry/codegraph,AGENTS.md,docs/benchmarks/call-sequence-analysis.md,1
colbymchenry/codegraph,AGENTS.md,docs/design/callback-edge-synthesis.md,1
colbymchenry/codegraph,AGENTS.md,docs/design/codegraph-ui-design-spec.md,1
colbymchenry/codegraph,AGENTS.md,docs/design/dynamic-dispatch-coverage-playbook.md,1
colbymchenry/codegraph,AGENTS.md,docs/design/framework-coverage.md,1
colbymchenry/codegraph,AGENTS.md,docs/viewer-launch-changelog.md,1
colbymchenry/codegraph,AGENTS.md,dynamic-boundary-report.ts,0
colbymchenry/codegraph,AGENTS.md,evaluation,0
colbymchenry/codegraph,AGENTS.md,frameworks,0
colbymchenry/codegraph,AGENTS.md,frameworks-integration.test.ts,0
colbymchenry/codegraph,AGENTS.md,frameworks/react-native.ts,0
colbymchenry/codegraph,AGENTS.md,graph/branch-guards.ts,0
colbymchenry/codegraph,AGENTS.md,import-resolver.ts,0
colbymchenry/codegraph,AGENTS.md,installer-targets.test.ts,0
colbymchenry/codegraph,AGENTS.md,instructions-template.ts,0
colbymchenry/codegraph,AGENTS.md,languages,0
colbymchenry/codegraph,AGENTS.md,lib/adapter.js,0
colbymchenry/codegraph,AGENTS.md,liquid-extractor.ts,0
colbymchenry/codegraph,AGENTS.md,mcp-initialize.test.ts,0
colbymchenry/codegraph,AGENTS.md,mcp-roots.test.ts,0
colbymchenry/codegraph,AGENTS.md,name-matcher.ts,0
colbymchenry/codegraph,AGENTS.md,named-symbol-flow.ts,0
colbymchenry/codegraph,AGENTS.md,next-router-synthesizer.ts,0
colbymchenry/codegraph,AGENTS.md,nextjs.ts,0
colbymchenry/codegraph,AGENTS.md,node-sqlite-backend.test.ts,0
colbymchenry/codegraph,AGENTS.md,opencode.jsonc,0
colbymchenry/codegraph,AGENTS.md,opencode.ts,0
colbymchenry/codegraph,AGENTS.md,origin/main,0
colbymchenry/codegraph,AGENTS.md,package-lock.json,1
colbymchenry/codegraph,AGENTS.md,package.json,1
colbymchenry/codegraph,AGENTS.md,parse-worker.ts,0
colbymchenry/codegraph,AGENTS.md,path-aliases.ts,0
colbymchenry/codegraph,AGENTS.md,pr19-improvements.test.ts,0
colbymchenry/codegraph,AGENTS.md,prepare-release.mjs,0
colbymchenry/codegraph,AGENTS.md,registry.ts,0
colbymchenry/codegraph,AGENTS.md,route.ts,0
colbymchenry/codegraph,AGENTS.md,runner.ts,0
colbymchenry/codegraph,AGENTS.md,schema.sql,0
colbymchenry/codegraph,AGENTS.md,scripts/agent-eval/run-all.sh,1
colbymchenry/codegraph,AGENTS.md,scripts/build-bundle.sh,1
colbymchenry/codegraph,AGENTS.md,scripts/check-ui-build.mjs,1
colbymchenry/codegraph,AGENTS.md,scripts/check-ui-package.mjs,1
colbymchenry/codegraph,AGENTS.md,scripts/extract-release-notes.mjs,1
colbymchenry/codegraph,AGENTS.md,scripts/pack-npm.sh,1
colbymchenry/codegraph,AGENTS.md,scripts/prepare-release.mjs,1
colbymchenry/codegraph,AGENTS.md,server-instructions.ts,0
colbymchenry/codegraph,AGENTS.md,site,1
colbymchenry/codegraph,AGENTS.md,sqlite-adapter.ts,0
colbymchenry/codegraph,AGENTS.md,sqlite-backend.test.ts,0
colbymchenry/codegraph,AGENTS.md,src/bin/codegraph.ts,1
colbymchenry/codegraph,AGENTS.md,src/bin/node-version-check.ts,1
colbymchenry/codegraph,AGENTS.md,src/bin/viewer-gate.ts,1
colbymchenry/codegraph,AGENTS.md,src/context,1
colbymchenry/codegraph,AGENTS.md,src/db,1
colbymchenry/codegraph,AGENTS.md,src/db/schema.sql,1
colbymchenry/codegraph,AGENTS.md,src/extraction,1
colbymchenry/codegraph,AGENTS.md,src/graph,1
colbymchenry/codegraph,AGENTS.md,src/index.ts,1
colbymchenry/codegraph,AGENTS.md,src/installer,1
colbymchenry/codegraph,AGENTS.md,src/mcp,1
colbymchenry/codegraph,AGENTS.md,src/mcp/server-instructions.ts,1
colbymchenry/codegraph,AGENTS.md,src/mcp/tools.ts,1
colbymchenry/codegraph,AGENTS.md,src/resolution,1
colbymchenry/codegraph,AGENTS.md,src/resolution/callback-synthesizer.ts,1
colbymchenry/codegraph,AGENTS.md,src/resolution/frameworks,1
colbymchenry/codegraph,AGENTS.md,src/search,1
colbymchenry/codegraph,AGENTS.md,src/sync,1
colbymchenry/codegraph,AGENTS.md,src/types.ts,1
colbymchenry/codegraph,AGENTS.md,src/ui,1
colbymchenry/codegraph,AGENTS.md,src/ui-server,1
colbymchenry/codegraph,AGENTS.md,src/worker-teardown.ts,1
colbymchenry/codegraph,AGENTS.md,svelte-extractor.ts,0
colbymchenry/codegraph,AGENTS.md,synth-utils.ts,0
colbymchenry/codegraph,AGENTS.md,synthesized-hop.ts,0
colbymchenry/codegraph,AGENTS.md,targets,0
colbymchenry/codegraph,AGENTS.md,targets/registry.ts,0
colbymchenry/codegraph,AGENTS.md,targets/toml.ts,0
colbymchenry/codegraph,AGENTS.md,targets/types.ts,0
colbymchenry/codegraph,AGENTS.md,test-cases.ts,0
colbymchenry/codegraph,AGENTS.md,tier-synthesizer.ts,0
colbymchenry/codegraph,AGENTS.md,tools.ts,0
colbymchenry/codegraph,AGENTS.md,tools/list,0
colbymchenry/codegraph,AGENTS.md,transport.ts,0
colbymchenry/codegraph,AGENTS.md,type-hierarchy.ts,0
colbymchenry/codegraph,AGENTS.md,ui,1
colbymchenry/codegraph,AGENTS.md,ui-package.test.ts,0
colbymchenry/codegraph,AGENTS.md,ui/dist,0
colbymchenry/codegraph,AGENTS.md,ui/package.json,1
colbymchenry/codegraph,AGENTS.md,ui/src,1
colbymchenry/codegraph,AGENTS.md,vitest.config.mts,1
colbymchenry/codegraph,AGENTS.md,vitest.workspace.mts,1
colbymchenry/codegraph,AGENTS.md,vue-extractor.ts,0
colbymchenry/codegraph,CLAUDE.md,AGENTS.md,1
colbymchenry/codegraph,CLAUDE.md,src/mcp/server-instructions.ts,1
Comfy-Org/ComfyUI,AGENTS.md,execution.py,1
Comfy-Org/ComfyUI,AGENTS.md,requirements.txt,1
coollabsio/coolify,AGENTS.md,.ai/rules,0
coollabsio/coolify,AGENTS.md,.ai/rules/boost,0
coollabsio/coolify,AGENTS.md,.env,0
coollabsio/coolify,AGENTS.md,DESIGN.md,1
coollabsio/coolify,AGENTS.md,Feature/SomeFeatureTest,0
coollabsio/coolify,AGENTS.md,app/Console/Kernel.php,1
coollabsio/coolify,AGENTS.md,app/Exceptions/Handler.php,1
coollabsio/coolify,AGENTS.md,app/Http/Controllers/Api,1
coollabsio/coolify,AGENTS.md,app/Http/Kernel.php,1
coollabsio/coolify,AGENTS.md,app/Http/Middleware,1
coollabsio/coolify,AGENTS.md,app/Providers,1
coollabsio/coolify,AGENTS.md,app/Rules,1
coollabsio/coolify,AGENTS.md,bootstrap/app.php,1
coollabsio/coolify,AGENTS.md,bootstrap/helpers,1
coollabsio/coolify,AGENTS.md,bootstrap/includeHelpers.php,1
coollabsio/coolify,AGENTS.md,config,1
coollabsio/coolify,AGENTS.md,config/app.php,1
coollabsio/coolify,AGENTS.md,constants.php,0
coollabsio/coolify,AGENTS.md,docker.php,0
coollabsio/coolify,AGENTS.md,domains.php,0
coollabsio/coolify,AGENTS.md,github.php,0
coollabsio/coolify,AGENTS.md,layouts/base.blade.php,0
coollabsio/coolify,AGENTS.md,lorisleiva/laravel-actions,0
coollabsio/coolify,AGENTS.md,notifications.php,0
coollabsio/coolify,AGENTS.md,package.json,1
coollabsio/coolify,AGENTS.md,pestphp/pest-plugin-browser,0
coollabsio/coolify,AGENTS.md,proxy.php,0
coollabsio/coolify,AGENTS.md,public/js/purify.min.js,1
coollabsio/coolify,AGENTS.md,release/v4.5,0
coollabsio/coolify,AGENTS.md,release/v4.x,0
coollabsio/coolify,AGENTS.md,resources/views/livewire,1
coollabsio/coolify,AGENTS.md,services.php,0
coollabsio/coolify,AGENTS.md,shared.php,0
coollabsio/coolify,AGENTS.md,subscriptions.php,0
coollabsio/coolify,AGENTS.md,templates/service-templates-latest.json,1
coollabsio/coolify,AGENTS.md,tests/Browser/Screenshots,0
coollabsio/coolify,AGENTS.md,tests/v4/Browser,1
coollabsio/coolify,AGENTS.md,tests/v4/Browser/DashboardTest.php,1
coollabsio/coolify,AGENTS.md,tests/v4/Browser/LoginTest.php,1
coollabsio/coolify,AGENTS.md,tests/v4/Browser/RegistrationTest.php,1
coollabsio/coolify,AGENTS.md,vendor/bin/pest,0
coollabsio/coolify,AGENTS.md,versions.php,0
coreyhaines31/marketingskills,AGENTS.md,.agents/product-marketing.md,0
coreyhaines31/marketingskills,AGENTS.md,.agents/skills,0
coreyhaines31/marketingskills,AGENTS.md,.claude-plugin/marketplace.json,1
coreyhaines31/marketingskills,AGENTS.md,.claude-plugin/plugin.json,1
coreyhaines31/marketingskills,AGENTS.md,.claude/skills,0
coreyhaines31/marketingskills,AGENTS.md,README.md,1
coreyhaines31/marketingskills,AGENTS.md,SKILL.md,0
coreyhaines31/marketingskills,AGENTS.md,VERSIONS.md,1
coreyhaines31/marketingskills,AGENTS.md,docs/description,0
coreyhaines31/marketingskills,AGENTS.md,evals,0
coreyhaines31/marketingskills,AGENTS.md,feature/skill-name,0
coreyhaines31/marketingskills,AGENTS.md,fix/skill-name-description,0
coreyhaines31/marketingskills,AGENTS.md,origin/main,0
coreyhaines31/marketingskills,AGENTS.md,references,0
coreyhaines31/marketingskills,AGENTS.md,tools/REGISTRY.md,1
coreyhaines31/marketingskills,AGENTS.md,tools/SETUP.md,1
coreyhaines31/marketingskills,AGENTS.md,tools/composio/marketing-tools.md,1
coreyhaines31/marketingskills,AGENTS.md,tools/integrations/composio.md,1
crewAIInc/crewAI,AGENTS.md,DOCS_TRANSLATIONS.md,1
crewAIInc/crewAI,AGENTS.md,docs,1
crewAIInc/crewAI,AGENTS.md,docs/docs.json,1
crewAIInc/crewAI,AGENTS.md,docs/images,1
cypress-io/cypress,AGENTS.md,.circleci/AGENTS.md,1
cypress-io/cypress,AGENTS.md,.circleci/packed/pipeline.yml,0
cypress-io/cypress,AGENTS.md,.circleci/src,1
cypress-io/cypress,AGENTS.md,.claude/skills/building-cypress-binary/SKILL.md,1
cypress-io/cypress,AGENTS.md,.claude/skills/debugging-cypress-artifacts/SKILL.md,1
cypress-io/cypress,AGENTS.md,.cy.ts,0
cypress-io/cypress,AGENTS.md,.eslintrc.js,1
cypress-io/cypress,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
cypress-io/cypress,AGENTS.md,.nvmrc,1
cypress-io/cypress,AGENTS.md,AGENTS.md,1
cypress-io/cypress,AGENTS.md,CONTRIBUTING.md,1
cypress-io/cypress,AGENTS.md,N/A,0
cypress-io/cypress,AGENTS.md,app,0
cypress-io/cypress,AGENTS.md,cjs,0
cypress-io/cypress,AGENTS.md,cli,1
cypress-io/cypress,AGENTS.md,cli/AGENTS.md,1
cypress-io/cypress,AGENTS.md,cli/CHANGELOG.md,1
cypress-io/cypress,AGENTS.md,cli/dist,0
cypress-io/cypress,AGENTS.md,cli/package.json,1
cypress-io/cypress,AGENTS.md,cypress,0
cypress-io/cypress,AGENTS.md,cypress.config.ts,0
cypress-io/cypress,AGENTS.md,dist,0
cypress-io/cypress,AGENTS.md,esm,0
cypress-io/cypress,AGENTS.md,guides,1
cypress-io/cypress,AGENTS.md,guides/README.md,1
cypress-io/cypress,AGENTS.md,guides/eslint-migration.md,1
cypress-io/cypress,AGENTS.md,guides/release-process.md,1
cypress-io/cypress,AGENTS.md,guides/typescript.md,1
cypress-io/cypress,AGENTS.md,guides/v8-snapshots.md,1
cypress-io/cypress,AGENTS.md,guides/writing-the-cypress-changelog.md,1
cypress-io/cypress,AGENTS.md,lib/plugins/child/require_async_child.ts,0
cypress-io/cypress,AGENTS.md,npm,1
cypress-io/cypress,AGENTS.md,npm/mount-utils/dist,0
cypress-io/cypress,AGENTS.md,npm/vue/node_modules/.cache/rollup-plugin-typescript2,0
cypress-io/cypress,AGENTS.md,nvm.sh,0
cypress-io/cypress,AGENTS.md,package.json,1
cypress-io/cypress,AGENTS.md,packages,1
cypress-io/cypress,AGENTS.md,packages/electron/dist/Cypress,0
cypress-io/cypress,AGENTS.md,packages/eslint-config/src/baseConfig.ts,1
cypress-io/cypress,AGENTS.md,release/X.Y.Z,0
cypress-io/cypress,AGENTS.md,scripts,1
cypress-io/cypress,AGENTS.md,scripts/run-postInstall.js,1
cypress-io/cypress,AGENTS.md,system-tests,1
cypress-io/cypress,AGENTS.md,system-tests/AGENTS.md,1
cypress-io/cypress,AGENTS.md,system-tests/test,1
cypress-io/cypress,AGENTS.md,system-tests/test-binary,1
cypress-io/cypress,AGENTS.md,test,0
cypress-io/cypress,AGENTS.md,test-binary,0
cypress-io/cypress,AGENTS.md,test/go_spec.js,0
cypress-io/cypress,AGENTS.md,tooling,1
cypress-io/cypress,CLAUDE.md,AGENTS.md,1
cypress-io/cypress,CLAUDE.md,CLAUDE.md,1
cypress-io/cypress,CLAUDE.md,system-tests/test,1
cypress-io/cypress,CLAUDE.md,system-tests/test-binary,1
dair-ai/Prompt-Engineering-Guide,CLAUDE.md,Prompt-Engineering-Guide-notes,0
dair-ai/Prompt-Engineering-Guide,CLAUDE.md,Prompt-Engineering-Guide-notes/learnings,0
dbeaver/dbeaver,.github/copilot-instructions.md,../AGENTS.md,1
dbeaver/dbeaver,AGENTS.md,AGENTS-Architecture.md,1
dbeaver/dbeaver,AGENTS.md,AGENTS-New-Database-Driver.md,1
dbeaver/dbeaver,AGENTS.md,META-INF/MANIFEST.MF,0
dbeaver/dbeaver,AGENTS.md,build.properties,0
dbeaver/dbeaver,AGENTS.md,dbeaver/dbeaver,0
dbeaver/dbeaver,AGENTS.md,dbeaver/repo,0
dbeaver/dbeaver,AGENTS.md,docs/license_header.txt,1
dbeaver/dbeaver,AGENTS.md,plugin.properties,0
dbeaver/dbeaver,AGENTS.md,plugin.xml,0
dbeaver/dbeaver,AGENTS.md,pom.xml,1
dbeaver/dbeaver,AGENTS.md,product/pom.xml,1
dbeaver/dbeaver,AGENTS.md,test,1
dbeaver/dbeaver,AGENTS.md,test/org.jkiss.dbeaver.ext.postgresql.test,1
debpalash/VoiceStudio,AGENTS.md,.agents/skills,1
debpalash/VoiceStudio,AGENTS.md,.github/CONTRIBUTING.md,1
debpalash/VoiceStudio,AGENTS.md,CONTEXT.md,0
debpalash/VoiceStudio,AGENTS.md,bun.lock,1
debpalash/VoiceStudio,AGENTS.md,debpalash/VoiceStudio,0
debpalash/VoiceStudio,AGENTS.md,docs/RELEASING.md,1
debpalash/VoiceStudio,AGENTS.md,docs/adr,1
debpalash/VoiceStudio,AGENTS.md,docs/agents/domain.md,1
debpalash/VoiceStudio,AGENTS.md,docs/agents/issue-tracker.md,1
debpalash/VoiceStudio,AGENTS.md,docs/agents/triage-labels.md,1
debpalash/VoiceStudio,AGENTS.md,electron,1
debpalash/VoiceStudio,AGENTS.md,electron/src/shared,1
debpalash/VoiceStudio,AGENTS.md,electron/src/shared/components/SearchableSelect.jsx,1
debpalash/VoiceStudio,AGENTS.md,electron/src/shared/i18n,1
debpalash/VoiceStudio,AGENTS.md,mobile/android,1
debpalash/VoiceStudio,AGENTS.md,mobile/contract/SPEC.md,1
debpalash/VoiceStudio,AGENTS.md,mobile/ios,1
debpalash/VoiceStudio,AGENTS.md,package.json,1
debpalash/VoiceStudio,AGENTS.md,skills-lock.json,1
debpalash/VoiceStudio,AGENTS.md,tests/test_app_version.py,1
debpalash/VoiceStudio,AGENTS.md,tests/test_changelog_style.py,1
debpalash/VoiceStudio,AGENTS.md,tests/test_locale_parity.py,1
debpalash/VoiceStudio,AGENTS.md,tests/test_mobile_contract.py,1
debpalash/VoiceStudio,AGENTS.md,tests/test_no_hardcoded_cjk.py,1
debpalash/VoiceStudio,AGENTS.md,zackees/ffmpeg_bins,0
debpalash/VoiceStudio,CLAUDE.md,.agents/skills,1
debpalash/VoiceStudio,CLAUDE.md,.coderabbit.yaml,1
debpalash/VoiceStudio,CLAUDE.md,.github/CONTRIBUTING.md,1
debpalash/VoiceStudio,CLAUDE.md,.github/SECURITY.md,1
debpalash/VoiceStudio,CLAUDE.md,.github/SUPPORT.md,1
debpalash/VoiceStudio,CLAUDE.md,AGENTS.md,1
debpalash/VoiceStudio,CLAUDE.md,CHANGELOG.md,1
debpalash/VoiceStudio,CLAUDE.md,CONTEXT.md,0
debpalash/VoiceStudio,CLAUDE.md,backend/api/routers/community.py,1
debpalash/VoiceStudio,CLAUDE.md,backend/core/analytics.py,1
debpalash/VoiceStudio,CLAUDE.md,backend/core/version.py,1
debpalash/VoiceStudio,CLAUDE.md,backend/services/endpoint_race.py,1
debpalash/VoiceStudio,CLAUDE.md,backend/services/gallery.py,1
debpalash/VoiceStudio,CLAUDE.md,backend/services/media_tools.py,1
debpalash/VoiceStudio,CLAUDE.md,bun.lock,1
debpalash/VoiceStudio,CLAUDE.md,debpalash/VoiceStudio,0
debpalash/VoiceStudio,CLAUDE.md,deploy/Dockerfile,1
debpalash/VoiceStudio,CLAUDE.md,deploy/dockerhub-overview.md,1
debpalash/VoiceStudio,CLAUDE.md,docs/RELEASING.md,1
debpalash/VoiceStudio,CLAUDE.md,docs/adr,1
debpalash/VoiceStudio,CLAUDE.md,docs/agents/domain.md,1
debpalash/VoiceStudio,CLAUDE.md,docs/agents/issue-tracker.md,1
debpalash/VoiceStudio,CLAUDE.md,docs/agents/triage-labels.md,1
debpalash/VoiceStudio,CLAUDE.md,docs/install/macos.md,1
debpalash/VoiceStudio,CLAUDE.md,electron,1
debpalash/VoiceStudio,CLAUDE.md,electron/package.json,1
debpalash/VoiceStudio,CLAUDE.md,electron/src/main/updater.ts,1
debpalash/VoiceStudio,CLAUDE.md,electron/src/renderer/src/i18n,1
debpalash/VoiceStudio,CLAUDE.md,electron/src/shared,1
debpalash/VoiceStudio,CLAUDE.md,electron/src/shared/i18n,1
debpalash/VoiceStudio,CLAUDE.md,electron/src/shared/utils/analytics.ts,1
debpalash/VoiceStudio,CLAUDE.md,greptile.json,1
debpalash/VoiceStudio,CLAUDE.md,i18n/index.ts,0
debpalash/VoiceStudio,CLAUDE.md,mobile/android,1
debpalash/VoiceStudio,CLAUDE.md,mobile/contract/SPEC.md,1
debpalash/VoiceStudio,CLAUDE.md,mobile/ios,1
debpalash/VoiceStudio,CLAUDE.md,omnivoice_data,0
debpalash/VoiceStudio,CLAUDE.md,package.json,1
debpalash/VoiceStudio,CLAUDE.md,pyproject.toml,1
debpalash/VoiceStudio,CLAUDE.md,scripts/check_commit_identities.py,1
debpalash/VoiceStudio,CLAUDE.md,skills-lock.json,1
debpalash/VoiceStudio,CLAUDE.md,tests,1
debpalash/VoiceStudio,CLAUDE.md,tests/test_app_version.py,1
debpalash/VoiceStudio,CLAUDE.md,tests/test_locale_parity.py,1
debpalash/VoiceStudio,CLAUDE.md,tests/test_mobile_contract.py,1
debpalash/VoiceStudio,CLAUDE.md,tests/test_no_committed_analytics_token.py,1
debpalash/VoiceStudio,CLAUDE.md,tests/test_no_hardcoded_cjk.py,1
debpalash/VoiceStudio,CLAUDE.md,zackees/ffmpeg_bins,0
deepseek-ai/deepseek-harness,AGENTS.md,.agents/notes/README.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/notes/implemented/architecture/2026-07-29-dsh-source-launch-tsx-esm.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/notes/implemented/architecture/2026-08-23-locale-owned-client-ui-copy.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/notes/implemented/architecture/2026-08-31-released-session-format-migrations.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/notes/implemented/process/2026-07-26-dependencies-over-hand-rolling.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/notes/implemented/process/2026-08-02-native-github-stacks-and-optional-rebases.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/notes/implemented/process/2026-08-08-unified-github-label-taxonomy.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/notes/implemented/process/2026-08-10-npm-release-sequences.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/notes/implemented/process/2026-08-26-ban-ambiguous-origin-label.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/notes/implemented/process/2026-09-19-no-unknown-casts.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/notes/implemented/process/2026-10-08-session-reader-compatibility-review.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/skills/dsh-create-upgrade-guide/SKILL.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/skills/dsh-error-handling/SKILL.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/skills/dsh-official-plugin-artwork/SKILL.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/skills/dsh-pre-push-checks/SKILL.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.agents/skills/dsh-prose-standard/SKILL.md,1
deepseek-ai/deepseek-harness,AGENTS.md,.env,0
deepseek-ai/deepseek-harness,AGENTS.md,.ts,0
deepseek-ai/deepseek-harness,AGENTS.md,AGENTS.md,1
deepseek-ai/deepseek-harness,AGENTS.md,CLAUDE.md,1
deepseek-ai/deepseek-harness,AGENTS.md,apps/desktop/windows-signing/README.md,1
deepseek-ai/deepseek-harness,AGENTS.md,apps/web/tests/pin-browse-picker.overlay.yml,1
deepseek-ai/deepseek-harness,AGENTS.md,cordis.yml,0
deepseek-ai/deepseek-harness,AGENTS.md,docs/AGENTS.md,1
deepseek-ai/deepseek-harness,AGENTS.md,docs/architecture.md,1
deepseek-ai/deepseek-harness,AGENTS.md,docs/cookbook/adding-a-tool.md,1
deepseek-ai/deepseek-harness,AGENTS.md,docs/cookbook/reviewing-persistence-type-changes.md,1
deepseek-ai/deepseek-harness,AGENTS.md,docs/cordis-primer.md,1
deepseek-ai/deepseek-harness,AGENTS.md,docs/defensive-patterns/README.md,1
deepseek-ai/deepseek-harness,AGENTS.md,docs/development.md,1
deepseek-ai/deepseek-harness,AGENTS.md,docs/glossary.md,1
deepseek-ai/deepseek-harness,AGENTS.md,docs/rescope.md,1
deepseek-ai/deepseek-harness,AGENTS.md,docs/session-format-status.md,1
deepseek-ai/deepseek-harness,AGENTS.md,docs/testing.md,1
deepseek-ai/deepseek-harness,AGENTS.md,lib,0
deepseek-ai/deepseek-harness,AGENTS.md,packages,1
deepseek-ai/deepseek-harness,AGENTS.md,packages/README.md,1
deepseek-ai/deepseek-harness,AGENTS.md,packages/experimental/README.md,1
deepseek-ai/deepseek-harness,AGENTS.md,scripts/product-package-policy.ts,1
deepseek-ai/deepseek-harness,AGENTS.md,snapshots/AGENTS.md,1
deepseek-ai/deepseek-harness,AGENTS.md,vendor,1
deepseek-ai/deepseek-harness,AGENTS.md,vendor/README.md,1
denoland/deno,.github/copilot-instructions.md,.dprint.json,1
denoland/deno,.github/copilot-instructions.md,.github/workflows/pr.ts,1
denoland/deno,.github/copilot-instructions.md,__test__.jsonc,0
denoland/deno,.github/copilot-instructions.md,cli,1
denoland/deno,.github/copilot-instructions.md,cli/args/flags.rs,1
denoland/deno,.github/copilot-instructions.md,cli/main.rs,1
denoland/deno,.github/copilot-instructions.md,cli/module_loader.rs,1
denoland/deno,.github/copilot-instructions.md,ext,1
denoland/deno,.github/copilot-instructions.md,ext/node/polyfills,1
denoland/deno,.github/copilot-instructions.md,ext/process/40_process.js,1
denoland/deno,.github/copilot-instructions.md,libs,1
denoland/deno,.github/copilot-instructions.md,libs/dotenv/lib.rs,1
denoland/deno,.github/copilot-instructions.md,runtime,1
denoland/deno,.github/copilot-instructions.md,runtime/permissions.rs,1
denoland/deno,.github/copilot-instructions.md,runtime/worker.rs,1
denoland/deno,.github/copilot-instructions.md,tests/integration,1
denoland/deno,.github/copilot-instructions.md,tests/specs,1
denoland/deno,.github/copilot-instructions.md,tests/specs/schema.json,1
denoland/deno,.github/copilot-instructions.md,tests/testdata,1
denoland/deno,.github/copilot-instructions.md,tests/unit,1
denoland/deno,.github/copilot-instructions.md,tests/wpt,1
denoland/deno,.github/copilot-instructions.md,tools/format.js,1
denoland/deno,.github/copilot-instructions.md,tools/lint.js,1
denoland/deno,.github/copilot-instructions.md,tools/verify_pr_title.js,1
denoland/deno,CLAUDE.md,.github/CONTRIBUTING.md,1
denoland/deno,CLAUDE.md,__test__.jsonc,0
denoland/deno,CLAUDE.md,cli,1
denoland/deno,CLAUDE.md,cli/args/flags.rs,1
denoland/deno,CLAUDE.md,cli/main.rs,1
denoland/deno,CLAUDE.md,cli/module_loader.rs,1
denoland/deno,CLAUDE.md,cli/tools,1
denoland/deno,CLAUDE.md,cli/tools/fmt.rs,1
denoland/deno,CLAUDE.md,cli/tools/test,1
denoland/deno,CLAUDE.md,ext,1
denoland/deno,CLAUDE.md,ext/fs,1
denoland/deno,CLAUDE.md,ext/fs/lib.rs,1
denoland/deno,CLAUDE.md,ext/net,1
denoland/deno,CLAUDE.md,feature/new-cli-command,0
denoland/deno,CLAUDE.md,fix/bug-in-worker-threads,0
denoland/deno,CLAUDE.md,runtime,1
denoland/deno,CLAUDE.md,runtime/permissions.rs,1
denoland/deno,CLAUDE.md,runtime/worker.rs,1
denoland/deno,CLAUDE.md,stdarg.h,0
denoland/deno,CLAUDE.md,tests/integration,1
denoland/deno,CLAUDE.md,tests/specs,1
denoland/deno,CLAUDE.md,tests/specs/schema.json,1
denoland/deno,CLAUDE.md,tests/testdata,1
denoland/deno,CLAUDE.md,tests/unit,1
denoland/deno,CLAUDE.md,tests/wpt,1
denoland/deno,CLAUDE.md,tools/format.js,1
denoland/deno,CLAUDE.md,tools/lint.js,1
diegosouzapw/OmniRoute,.github/copilot-instructions.md,bin,1
diegosouzapw/OmniRoute,.github/copilot-instructions.md,electron,1
diegosouzapw/OmniRoute,.github/copilot-instructions.md,open-sse,1
diegosouzapw/OmniRoute,.github/copilot-instructions.md,src,1
diegosouzapw/OmniRoute,AGENTS.md,.agents/skills/generate-release/phases/phase-5-next-cycle.md,0
diegosouzapw/OmniRoute,AGENTS.md,.cjs,0
diegosouzapw/OmniRoute,AGENTS.md,.claude/worktrees,0
diegosouzapw/OmniRoute,AGENTS.md,.dockerignore,1
diegosouzapw/OmniRoute,AGENTS.md,.env.example,1
diegosouzapw/OmniRoute,AGENTS.md,.github/workflows/ci.yml,1
diegosouzapw/OmniRoute,AGENTS.md,.github/workflows/nightly-release-green.yml,1
diegosouzapw/OmniRoute,AGENTS.md,.gitignore,1
diegosouzapw/OmniRoute,AGENTS.md,.husky/_,0
diegosouzapw/OmniRoute,AGENTS.md,.js,0
diegosouzapw/OmniRoute,AGENTS.md,.mjs,0
diegosouzapw/OmniRoute,AGENTS.md,.npmrc,1
diegosouzapw/OmniRoute,AGENTS.md,.nvmrc,1
diegosouzapw/OmniRoute,AGENTS.md,.ts,0
diegosouzapw/OmniRoute,AGENTS.md,.worktrees,0
diegosouzapw/OmniRoute,AGENTS.md,AGENTS.md,1
diegosouzapw/OmniRoute,AGENTS.md,CHANGELOG.md,1
diegosouzapw/OmniRoute,AGENTS.md,CLAUDE.md,1
diegosouzapw/OmniRoute,AGENTS.md,CODE_OF_CONDUCT.md,1
diegosouzapw/OmniRoute,AGENTS.md,CONTRIBUTING.md,1
diegosouzapw/OmniRoute,AGENTS.md,GEMINI.md,1
diegosouzapw/OmniRoute,AGENTS.md,README.md,1
diegosouzapw/OmniRoute,AGENTS.md,ROADMAP.md,1
diegosouzapw/OmniRoute,AGENTS.md,SECURITY.md,1
diegosouzapw/OmniRoute,AGENTS.md,_cache,0
diegosouzapw/OmniRoute,AGENTS.md,_ideia,0
diegosouzapw/OmniRoute,AGENTS.md,_lib.ts,0
diegosouzapw/OmniRoute,AGENTS.md,_mono_repo,0
diegosouzapw/OmniRoute,AGENTS.md,_references,0
diegosouzapw/OmniRoute,AGENTS.md,_tasks,0
diegosouzapw/OmniRoute,AGENTS.md,_tasks/finished/release-flow/2026-07-04_proposta-ciclo-paralelo-v2.md,0
diegosouzapw/OmniRoute,AGENTS.md,ad-hoc,0
diegosouzapw/OmniRoute,AGENTS.md,bin,1
diegosouzapw/OmniRoute,AGENTS.md,build,0
diegosouzapw/OmniRoute,AGENTS.md,check,0
diegosouzapw/OmniRoute,AGENTS.md,chore,0
diegosouzapw/OmniRoute,AGENTS.md,ci,0
diegosouzapw/OmniRoute,AGENTS.md,ci.yml,0
diegosouzapw/OmniRoute,AGENTS.md,cli,0
diegosouzapw/OmniRoute,AGENTS.md,compression,0
diegosouzapw/OmniRoute,AGENTS.md,compression-eval,0
diegosouzapw/OmniRoute,AGENTS.md,config/quality/eslint-suppressions.json,1
diegosouzapw/OmniRoute,AGENTS.md,core.ts,0
diegosouzapw/OmniRoute,AGENTS.md,dev,0
diegosouzapw/OmniRoute,AGENTS.md,devin-bridge,0
diegosouzapw/OmniRoute,AGENTS.md,diegosouzapw/OmniRoute,0
diegosouzapw/OmniRoute,AGENTS.md,diegosouzapw/_tasks_omniroute,0
diegosouzapw/OmniRoute,AGENTS.md,docker,1
diegosouzapw/OmniRoute,AGENTS.md,docs,1
diegosouzapw/OmniRoute,AGENTS.md,docs/architecture/ARCHITECTURE.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/architecture/AUTHZ_GUIDE.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/architecture/CODEBASE_DOCUMENTATION.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/architecture/QUALITY_GATES.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/architecture/REPOSITORY_MAP.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/architecture/RESILIENCE_GUIDE.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/diagrams/exported/resilience-3layers.svg,1
diegosouzapw/OmniRoute,AGENTS.md,docs/diagrams/resilience-3layers.mmd,1
diegosouzapw/OmniRoute,AGENTS.md,docs/frameworks/A2A-SERVER.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/frameworks/AGENT_PROTOCOLS_GUIDE.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/frameworks/CLOUD_AGENT.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/frameworks/EMBEDDED-SERVICES.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/frameworks/EVALS.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/frameworks/LOG-EXPORT.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/frameworks/MCP-SERVER.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/frameworks/MEMORY.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/frameworks/RADAR.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/frameworks/SKILLS.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/frameworks/WEBHOOKS.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/guides/ELECTRON_GUIDE.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/guides/VSCODE-COPILOT.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/openapi.yaml,1
diegosouzapw/OmniRoute,AGENTS.md,docs/ops/RELEASE_CHECKLIST.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/ops/TUNNELS_GUIDE.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/reference/API_REFERENCE.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/reference/PROVIDER_REFERENCE.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/reference/REMOVED_PROVIDERS.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/routing/AUTO-COMBO.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/routing/REASONING_REPLAY.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/security/COMPLIANCE.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/security/ERROR_SANITIZATION.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/security/GUARDRAILS.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/security/PUBLIC_CREDS.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/security/ROUTE_GUARD_TIERS.md,1
diegosouzapw/OmniRoute,AGENTS.md,docs/security/STEALTH_GUIDE.md,1
diegosouzapw/OmniRoute,AGENTS.md,electron,1
diegosouzapw/OmniRoute,AGENTS.md,eslint.config.mjs,1
diegosouzapw/OmniRoute,AGENTS.md,feat,0
diegosouzapw/OmniRoute,AGENTS.md,features,0
diegosouzapw/OmniRoute,AGENTS.md,fix,0
diegosouzapw/OmniRoute,AGENTS.md,fix/release-vX.Y.Z-basereds,0
diegosouzapw/OmniRoute,AGENTS.md,fly.toml,1
diegosouzapw/OmniRoute,AGENTS.md,homolog,0
diegosouzapw/OmniRoute,AGENTS.md,i18n,0
diegosouzapw/OmniRoute,AGENTS.md,installers/utils.ts,0
diegosouzapw/OmniRoute,AGENTS.md,js/stack-trace-exposure,0
diegosouzapw/OmniRoute,AGENTS.md,llm.txt,1
diegosouzapw/OmniRoute,AGENTS.md,localDb.ts,0
diegosouzapw/OmniRoute,AGENTS.md,next.config.mjs,1
diegosouzapw/OmniRoute,AGENTS.md,ninerouter.ts,0
diegosouzapw/OmniRoute,AGENTS.md,node_modules/@oven/bun-windows-x64/bin/bun.exe,0
diegosouzapw/OmniRoute,AGENTS.md,node_modules/bun/bin/bun.exe,0
diegosouzapw/OmniRoute,AGENTS.md,node_modules/next/dist/docs,0
diegosouzapw/OmniRoute,AGENTS.md,node_modules/next/dist/server/lib/generate-agent-files.js,0
diegosouzapw/OmniRoute,AGENTS.md,open-sse,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/config/constants.ts,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/config/providerRegistry.ts,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/executors,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/handlers,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/mcp-server,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/mcp-server/tools,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/services,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/services/AGENTS.md,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/services/accountFallback.ts,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/services/combo.ts,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/services/fusion.ts,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/services/providerCooldownTracker.ts,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/transformer,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/translator,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/utils/error.ts,1
diegosouzapw/OmniRoute,AGENTS.md,open-sse/utils/publicCreds.ts,1
diegosouzapw/OmniRoute,AGENTS.md,ops,0
diegosouzapw/OmniRoute,AGENTS.md,package-lock.json,1
diegosouzapw/OmniRoute,AGENTS.md,package.json,1
diegosouzapw/OmniRoute,AGENTS.md,packs,0
diegosouzapw/OmniRoute,AGENTS.md,perf,0
diegosouzapw/OmniRoute,AGENTS.md,playwright.config.ts,1
diegosouzapw/OmniRoute,AGENTS.md,postcss.config.mjs,1
diegosouzapw/OmniRoute,AGENTS.md,prettier.config.mjs,1
diegosouzapw/OmniRoute,AGENTS.md,quality,0
diegosouzapw/OmniRoute,AGENTS.md,quality-baseline.json,0
diegosouzapw/OmniRoute,AGENTS.md,quality.yml,0
diegosouzapw/OmniRoute,AGENTS.md,refactor,0
diegosouzapw/OmniRoute,AGENTS.md,release,0
diegosouzapw/OmniRoute,AGENTS.md,release/vX+1,0
diegosouzapw/OmniRoute,AGENTS.md,release/vX.Y.Z,0
diegosouzapw/OmniRoute,AGENTS.md,research,0
diegosouzapw/OmniRoute,AGENTS.md,route.ts,0
diegosouzapw/OmniRoute,AGENTS.md,router-eval,0
diegosouzapw/OmniRoute,AGENTS.md,scripts,1
diegosouzapw/OmniRoute,AGENTS.md,scripts/ad-hoc,1
diegosouzapw/OmniRoute,AGENTS.md,scripts/check,1
diegosouzapw/OmniRoute,AGENTS.md,scripts/check/check-git-identity.sh,1
diegosouzapw/OmniRoute,AGENTS.md,scripts/dev/new-worktree.sh,1
diegosouzapw/OmniRoute,AGENTS.md,scripts/quality,1
diegosouzapw/OmniRoute,AGENTS.md,scripts/release/sync-next-cycle.mjs,1
diegosouzapw/OmniRoute,AGENTS.md,skills,1
diegosouzapw/OmniRoute,AGENTS.md,sonar-project.properties,1
diegosouzapw/OmniRoute,AGENTS.md,src,1
diegosouzapw/OmniRoute,AGENTS.md,src/app/.well-known/agent.json/route.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/app/api/monitoring/health/route.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/app/api/v1,1
diegosouzapw/OmniRoute,AGENTS.md,src/app/api/v1/your-route,0
diegosouzapw/OmniRoute,AGENTS.md,src/domain,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/a2a,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/a2a/skills,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/a2a/taskExecution.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/cloudAgent/agents,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/cloudAgent/registry.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/db,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/db/AGENTS.md,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/db/core.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/db/featureFlags.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/db/migrations,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/db/yourModule.ts,0
diegosouzapw/OmniRoute,AGENTS.md,src/lib/evals,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/guardrails,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/guardrails/piiMasker.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/logExport/registry.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/memory,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/oauth/constants/oauth.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/oauth/providers,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/piiSanitizer.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/resilience/settings.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/services/bootstrap.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/skills,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/streamingPiiTransform.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/lib/webhookDispatcher.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/mitm,1
diegosouzapw/OmniRoute,AGENTS.md,src/server/authz,1
diegosouzapw/OmniRoute,AGENTS.md,src/server/authz/routeGuard.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/shared/constants/featureFlagDefinitions.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/shared/constants/providers.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/shared/constants/providers/oauth.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/shared/constants/upstreamHeaders.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/shared/utils/bulkApiKeyParser.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/shared/utils/circuitBreaker.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/sse/handlers/chat.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/sse/handlers/chatHelpers.ts,1
diegosouzapw/OmniRoute,AGENTS.md,src/sse/services/auth.ts,1
diegosouzapw/OmniRoute,AGENTS.md,sre,0
diegosouzapw/OmniRoute,AGENTS.md,test,0
diegosouzapw/OmniRoute,AGENTS.md,tests,1
diegosouzapw/OmniRoute,AGENTS.md,tests/integration,1
diegosouzapw/OmniRoute,AGENTS.md,tests/integration/services,1
diegosouzapw/OmniRoute,AGENTS.md,tests/unit,1
diegosouzapw/OmniRoute,AGENTS.md,tests/unit/pii-opt-in-default.test.ts,1
diegosouzapw/OmniRoute,AGENTS.md,tests/unit/removed-providers-blocklist.test.ts,1
diegosouzapw/OmniRoute,AGENTS.md,tests/unit/services,1
diegosouzapw/OmniRoute,AGENTS.md,tsconfig.json,1
diegosouzapw/OmniRoute,AGENTS.md,vitest.config.ts,1
diegosouzapw/OmniRoute,AGENTS.md,vps,0
diegosouzapw/OmniRoute,CLAUDE.md,.agents/skills/_shared/base-green.md,0
diegosouzapw/OmniRoute,CLAUDE.md,.claude/worktrees,0
diegosouzapw/OmniRoute,CLAUDE.md,AGENTS.md,1
diegosouzapw/OmniRoute,CLAUDE.md,_artifacts,0
diegosouzapw/OmniRoute,CLAUDE.md,_tasks,0
diegosouzapw/OmniRoute,CLAUDE.md,docs/research,0
diegosouzapw/OmniRoute,CLAUDE.md,docs/superpowers/plans,0
diegosouzapw/OmniRoute,CLAUDE.md,docs/superpowers/specs,0
diegosouzapw/OmniRoute,GEMINI.md,AGENTS.md,1
docling-project/docling,AGENTS.md,.agents/skills,1
docling-project/docling,AGENTS.md,.agents/skills/review/SKILL.md,1
docling-project/docling,AGENTS.md,.agents/skills/skill-router.json,1
docling-project/docling,AGENTS.md,docling/.agents/skills/docling,1
docling-project/docling,AGENTS.md,docling/.agents/skills/docling/SKILL.md,1
earendil-works/pi,AGENTS.md,.pi/skills/interactive-testing.md,1
earendil-works/pi,AGENTS.md,.pi/skills/release.md,1
earendil-works/pi,AGENTS.md,CONTRIBUTING.md,1
earendil-works/pi,AGENTS.md,models.generated.ts,0
earendil-works/pi,AGENTS.md,package-lock.json,1
earendil-works/pi,AGENTS.md,packages/ai/scripts/generate-models.ts,1
earendil-works/pi,AGENTS.md,packages/ai/src/models.generated.ts,1
earendil-works/pi,AGENTS.md,packages/coding-agent,1
earendil-works/pi,AGENTS.md,packages/coding-agent/examples,1
earendil-works/pi,AGENTS.md,packages/coding-agent/install-lock,1
earendil-works/pi,AGENTS.md,packages/coding-agent/test/suite,1
earendil-works/pi,AGENTS.md,packages/tui,1
earendil-works/pi,AGENTS.md,src/config.ts,0
earendil-works/pi,AGENTS.md,test.sh,1
earendil-works/pi,AGENTS.md,test/suite/harness.ts,0
Egonex-AI/Understand-Anything,CLAUDE.md,.claude-plugin/marketplace.json,1
Egonex-AI/Understand-Anything,CLAUDE.md,.claude-plugin/plugin.json,1
Egonex-AI/Understand-Anything,CLAUDE.md,.copilot-plugin/plugin.json,1
Egonex-AI/Understand-Anything,CLAUDE.md,.cursor-plugin/plugin.json,1
Egonex-AI/Understand-Anything,CLAUDE.md,.ua,0
Egonex-AI/Understand-Anything,CLAUDE.md,.ua/intermediate,0
Egonex-AI/Understand-Anything,CLAUDE.md,.ua/knowledge-graph.json,0
Egonex-AI/Understand-Anything,CLAUDE.md,.understand-anything,0
Egonex-AI/Understand-Anything,CLAUDE.md,.understand-anything/intermediate,0
Egonex-AI/Understand-Anything,CLAUDE.md,bin/viewer.mjs,0
Egonex-AI/Understand-Anything,CLAUDE.md,dist,0
Egonex-AI/Understand-Anything,CLAUDE.md,intermediate,0
Egonex-AI/Understand-Anything,CLAUDE.md,knowledge-graph.json,0
Egonex-AI/Understand-Anything,CLAUDE.md,package.json,1
Egonex-AI/Understand-Anything,CLAUDE.md,packages/viewer,0
Egonex-AI/Understand-Anything,CLAUDE.md,releases/latest/download,0
Egonex-AI/Understand-Anything,CLAUDE.md,scripts/generate-large-graph.mjs,1
Egonex-AI/Understand-Anything,CLAUDE.md,tests/skill,1
Egonex-AI/Understand-Anything,CLAUDE.md,understand-anything-plugin/.claude-plugin/plugin.json,1
Egonex-AI/Understand-Anything,CLAUDE.md,understand-anything-plugin/package.json,1
Egonex-AI/Understand-Anything,CLAUDE.md,understand-anything-plugin/packages/viewer/package.json,1
Egonex-AI/Understand-Anything,CLAUDE.md,vite.config.ts,0
Egonex-AI/Understand-Anything,CLAUDE.md,vitest.config.ts,1
elastic/elasticsearch,AGENTS.md,BUILDING.md,1
elastic/elasticsearch,AGENTS.md,CONTRIBUTING.md,1
elastic/elasticsearch,AGENTS.md,allocation,0
elastic/elasticsearch,AGENTS.md,build-conventions/formatterConfig.xml,1
elastic/elasticsearch,AGENTS.md,build.gradle,1
elastic/elasticsearch,AGENTS.md,cache,0
elastic/elasticsearch,AGENTS.md,commits,0
elastic/elasticsearch,AGENTS.md,docs/AGENTS.md,1
elastic/elasticsearch,AGENTS.md,docs/internal/Versioning.md,1
elastic/elasticsearch,AGENTS.md,engine,0
elastic/elasticsearch,AGENTS.md,entitlement-policy.yaml,0
elastic/elasticsearch,AGENTS.md,muted-tests.yml,1
elastic/elasticsearch,AGENTS.md,objectstore,0
elastic/elasticsearch,AGENTS.md,patch/serverless-fix,0
elastic/elasticsearch,AGENTS.md,recovery,0
elastic/elasticsearch,AGENTS.md,x-pack/plugin/esql/qa/testFixtures/src/main/resources/_README.md,1
electron/electron,.github/copilot-instructions.md,_linux.cc,0
electron/electron,.github/copilot-instructions.md,_mac.mm,0
electron/electron,.github/copilot-instructions.md,_win.cc,0
electron/electron,.github/copilot-instructions.md,build/args,1
electron/electron,.github/copilot-instructions.md,buildflags/buildflags.gni,1
electron/electron,.github/copilot-instructions.md,chromium_src,1
electron/electron,.github/copilot-instructions.md,docs/api,1
electron/electron,.github/copilot-instructions.md,electron.d.ts,0
electron/electron,.github/copilot-instructions.md,electron/main,0
electron/electron,.github/copilot-instructions.md,electron/renderer,0
electron/electron,.github/copilot-instructions.md,electron_api_safe_storage.cc,0
electron/electron,.github/copilot-instructions.md,file-name.ts,0
electron/electron,.github/copilot-instructions.md,lib/browser,1
electron/electron,.github/copilot-instructions.md,lib/browser/api/module-list.ts,1
electron/electron,.github/copilot-instructions.md,lib/renderer,1
electron/electron,.github/copilot-instructions.md,patches,1
electron/electron,.github/copilot-instructions.md,patches/config.json,1
electron/electron,.github/copilot-instructions.md,roller/chromium/main,0
electron/electron,.github/copilot-instructions.md,shell/browser,1
electron/electron,.github/copilot-instructions.md,shell/common/node_bindings.cc,1
electron/electron,.github/copilot-instructions.md,shell/renderer,1
electron/electron,.github/copilot-instructions.md,spec,1
electron/electron,.github/copilot-instructions.md,spec-helpers.ts,0
electron/electron,.github/copilot-instructions.md,spec/lib,1
electron/electron,.github/copilot-instructions.md,typings/internal-ambient.d.ts,1
electron/electron,.github/copilot-instructions.md,window-helpers.ts,0
electron/electron,CLAUDE.md,.github/workflows,1
electron/electron,CLAUDE.md,.github/workflows/archaeologist-dig.yml,1
electron/electron,CLAUDE.md,.github/workflows/audit-branch-ci.yml,1
electron/electron,CLAUDE.md,.oxlintrc.json,1
electron/electron,CLAUDE.md,audit-results.md,0
electron/electron,CLAUDE.md,build.yml,0
electron/electron,CLAUDE.md,build/args,1
electron/electron,CLAUDE.md,buildflags/buildflags.gni,1
electron/electron,CLAUDE.md,electron.d.ts,0
electron/electron,CLAUDE.md,electron/electron,0
electron/electron,CLAUDE.md,package.json,1
electron/electron,CLAUDE.md,patches/config.json,1
electron/electron,CLAUDE.md,pipeline-electron-lint.yml,0
electron/electron,CLAUDE.md,pipeline-segment-electron-test.yml,0
electron/electron,CLAUDE.md,roller/chromium/main,0
electron/electron,CLAUDE.md,roller/node/main,0
electron/electron,CLAUDE.md,script/lint.js,1
electron/electron,CLAUDE.md,semver/major,0
electron/electron,CLAUDE.md,semver/minor,0
electron/electron,CLAUDE.md,semver/none,0
electron/electron,CLAUDE.md,semver/patch,0
electron/electron,CLAUDE.md,shell/browser/native_peer.h,1
electron/electron,CLAUDE.md,spec,1
eternity4719/HowToLiveBetter,AGENTS.md,CLAUDE.md,1
eternity4719/HowToLiveBetter,AGENTS.md,skills/life-decision-guide/README.md,1
eternity4719/HowToLiveBetter,AGENTS.md,skills/life-decision-guide/SKILL.md,1
eternity4719/HowToLiveBetter,CLAUDE.md,.github/workflows/book.yml,1
eternity4719/HowToLiveBetter,CLAUDE.md,.github/workflows/links.yml,1
eternity4719/HowToLiveBetter,CLAUDE.md,book.mjs,0
eternity4719/HowToLiveBetter,CLAUDE.md,book.yml,0
eternity4719/HowToLiveBetter,CLAUDE.md,check-refs.mjs,0
eternity4719/HowToLiveBetter,CLAUDE.md,dist,0
eternity4719/HowToLiveBetter,CLAUDE.md,docs,1
eternity4719/HowToLiveBetter,CLAUDE.md,docs/x.md,0
eternity4719/HowToLiveBetter,CLAUDE.md,selfcheck.html,1
eternity4719/HowToLiveBetter,CLAUDE.md,sync-stats.mjs,0
eternity4719/HowToLiveBetter,CLAUDE.md,sync-stats.ps1,0
eternity4719/HowToLiveBetter,CLAUDE.md,tools/anki/build.mjs,1
eternity4719/HowToLiveBetter,CLAUDE.md,tools/check-refs.mjs,1
eternity4719/HowToLiveBetter,CLAUDE.md,tools/epub/build.mjs,1
eternity4719/HowToLiveBetter,CLAUDE.md,tools/lib/book.mjs,1
eternity4719/HowToLiveBetter,CLAUDE.md,tools/lib/split-items.mjs,1
eternity4719/HowToLiveBetter,CLAUDE.md,tools/lib/zip.mjs,1
eternity4719/HowToLiveBetter,CLAUDE.md,tools/offline/build.mjs,1
eternity4719/HowToLiveBetter,CLAUDE.md,tools/pdf/build.mjs,1
eternity4719/HowToLiveBetter,CLAUDE.md,tools/pdf/template.typ,1
eternity4719/HowToLiveBetter,CLAUDE.md,tools/updates.mjs,1
eternity4719/HowToLiveBetter,CLAUDE.md,updates.json,1
ethereum/go-ethereum,AGENTS.md,cmd,1
excalidraw/excalidraw,.github/copilot-instructions.md,packages/math/src/types.ts,1
excalidraw/excalidraw,CLAUDE.md,examples,1
excalidraw/excalidraw,CLAUDE.md,excalidraw-app,1
excalidraw/excalidraw,CLAUDE.md,packages,1
excalidraw/excalidraw,CLAUDE.md,packages/excalidraw,1
excalidraw/excalidraw,CLAUDE.md,vitest.config.mts,1
expo/expo,AGENTS.md,.github/PULL_REQUEST_TEMPLATE,1
expo/expo,AGENTS.md,AGENTS.md,1
expo/expo,AGENTS.md,CHANGELOG.md,1
expo/expo,AGENTS.md,CONTRIBUTING.md,1
expo/expo,AGENTS.md,android,0
expo/expo,AGENTS.md,apps/bare-expo,1
expo/expo,AGENTS.md,apps/bare-expo/ios,1
expo/expo,AGENTS.md,bin,1
expo/expo,AGENTS.md,build,0
expo/expo,AGENTS.md,docs/pages/versions/unversioned,1
expo/expo,AGENTS.md,node_modules/example/example.node,0
expo/expo,AGENTS.md,packages/expo-router/AGENTS.md,1
expo/expo,AGENTS.md,src/__tests__,0
f/prompts.chat,AGENTS.md,.env,0
f/prompts.chat,AGENTS.md,__tests__,0
f/prompts.chat,AGENTS.md,azure.ts,0
f/prompts.chat,AGENTS.md,camelCase.ts,0
f/prompts.chat,AGENTS.md,credentials.ts,0
f/prompts.chat,AGENTS.md,github.ts,0
f/prompts.chat,AGENTS.md,google.ts,0
f/prompts.chat,AGENTS.md,kebab-case.tsx,0
f/prompts.chat,AGENTS.md,messages,1
f/prompts.chat,AGENTS.md,node_modules,0
f/prompts.chat,AGENTS.md,prisma/schema.prisma,1
f/prompts.chat,AGENTS.md,prompts.config.ts,1
f/prompts.chat,AGENTS.md,s3.ts,0
f/prompts.chat,AGENTS.md,src/app/layout.tsx,1
f/prompts.chat,AGENTS.md,src/components/layout/header.tsx,1
f/prompts.chat,AGENTS.md,src/components/ui,1
f/prompts.chat,AGENTS.md,src/lib/auth/index.ts,1
f/prompts.chat,AGENTS.md,src/lib/db.ts,1
f/prompts.chat,AGENTS.md,src/lib/plugins/auth,1
f/prompts.chat,AGENTS.md,src/lib/plugins/storage,1
f/prompts.chat,AGENTS.md,url.ts,0
f/prompts.chat,CLAUDE.md,.env,0
f/prompts.chat,CLAUDE.md,AGENTS.md,1
f/prompts.chat,CLAUDE.md,prisma/schema.prisma,1
f/prompts.chat,CLAUDE.md,prompts.config.ts,1
f/prompts.chat,CLAUDE.md,src/components/ui,1
f/prompts.chat,CLAUDE.md,src/lib/auth/index.ts,1
f/prompts.chat,CLAUDE.md,src/lib/db.ts,1
facebook/docusaurus,AGENTS.md,.agents,1
facebook/docusaurus,AGENTS.md,.agents/skills/code-style/SKILL.md,1
facebook/docusaurus,AGENTS.md,.agents/skills/dependencies/SKILL.md,1
facebook/docusaurus,AGENTS.md,.agents/skills/pull-requests/SKILL.md,1
facebook/docusaurus,AGENTS.md,.github,1
facebook/docusaurus,AGENTS.md,AGENTS.md,1
facebook/docusaurus,AGENTS.md,SKILL.md,0
facebook/docusaurus,AGENTS.md,_dogfooding,0
facebook/docusaurus,AGENTS.md,blog,0
facebook/docusaurus,AGENTS.md,create-docusaurus,0
facebook/docusaurus,AGENTS.md,docs,0
facebook/docusaurus,AGENTS.md,docusaurus,0
facebook/docusaurus,AGENTS.md,docusaurus-bundler,0
facebook/docusaurus,AGENTS.md,docusaurus-theme-classic,0
facebook/docusaurus,AGENTS.md,docusaurus-theme-common,0
facebook/docusaurus,AGENTS.md,docusaurus-types,0
facebook/docusaurus,AGENTS.md,examples,1
facebook/docusaurus,AGENTS.md,knip.config.ts,1
facebook/docusaurus,AGENTS.md,packages,1
facebook/docusaurus,AGENTS.md,packages/create-docusaurus/templates,1
facebook/docusaurus,AGENTS.md,pnpm-lock.yaml,1
facebook/docusaurus,AGENTS.md,project-words.txt,1
facebook/docusaurus,AGENTS.md,src,0
facebook/docusaurus,AGENTS.md,versioned_docs,0
facebook/docusaurus,AGENTS.md,website,1
facebook/docusaurus,AGENTS.md,website/docs,1
facebook/docusaurus,AGENTS.md,website/docs/migration,1
fatedier/frp,AGENTS.md,doc/agents,1
fatedier/frp,AGENTS.md,doc/agents/release.md,1
firecrawl/firecrawl,AGENTS.md,apps/api,1
firecrawl/firecrawl,CLAUDE.md,apps/api,1
freeCodeCamp/freeCodeCamp,.github/copilot-instructions.md,.github/instructions/testing.instructions.md,1
freeCodeCamp/freeCodeCamp,.github/copilot-instructions.md,api,1
freeCodeCamp/freeCodeCamp,.github/copilot-instructions.md,client,1
freeCodeCamp/freeCodeCamp,.github/copilot-instructions.md,e2e,1
FuelLabs/fuel-core,AGENTS.md,.github/workflows/ci.yml,1
FuelLabs/fuel-core,AGENTS.md,.rustfmt.toml,1
FuelLabs/fuel-core,AGENTS.md,CONTEXT.md,0
FuelLabs/fuel-core,AGENTS.md,FuelLabs/fuel-core,0
FuelLabs/fuel-core,AGENTS.md,rust-toolchain.toml,1
garrytan/gstack,AGENTS.md,.agents/skills,0
garrytan/gstack,AGENTS.md,.context,0
garrytan/gstack,AGENTS.md,CLAUDE.md,1
garrytan/gstack,AGENTS.md,CONTRIBUTING.md,1
garrytan/gstack,AGENTS.md,bin/gstack-paths,1
garrytan/gstack,AGENTS.md,bin/gstack-render.ts,1
garrytan/gstack,AGENTS.md,bin/gstack-state-root.sh,1
garrytan/gstack,AGENTS.md,browse/src/claude-bin.ts,1
garrytan/gstack,AGENTS.md,browse/src/routes/table.ts,1
garrytan/gstack,AGENTS.md,claude-pty-runner.ts,0
garrytan/gstack,AGENTS.md,docs/TESTING_INTERNALS.md,1
garrytan/gstack,AGENTS.md,docs/howto-ios-testing-with-gstack.md,1
garrytan/gstack,AGENTS.md,docs/troubleshooting.md,1
garrytan/gstack,AGENTS.md,lib/claude-bin.ts,1
garrytan/gstack,AGENTS.md,lib/gate-outcomes.ts,1
garrytan/gstack,AGENTS.md,lib/outside-review-result.ts,1
garrytan/gstack,AGENTS.md,lib/state-root.ts,1
garrytan/gstack,AGENTS.md,scripts/lib/shard-engine.ts,1
garrytan/gstack,AGENTS.md,scripts/resolvers/aside.ts,1
garrytan/gstack,AGENTS.md,scripts/resolvers/outside-voice.ts,1
garrytan/gstack,AGENTS.md,scripts/resolvers/runtime-root.ts,1
garrytan/gstack,AGENTS.md,server.ts,0
garrytan/gstack,AGENTS.md,test/module-size-ratchet.test.ts,1
garrytan/gstack,AGENTS.md,test/spawnsync-timeout-tripwire.test.ts,1
garrytan/gstack,AGENTS.md,test/state-root-ratchet.test.ts,1
garrytan/gstack,CLAUDE.md,.claude/skills/gstack,0
garrytan/gstack,CLAUDE.md,.github,1
garrytan/gstack,CLAUDE.md,.md,0
garrytan/gstack,CLAUDE.md,AGENTS.md,1
garrytan/gstack,CLAUDE.md,CONTRIBUTING.md,1
garrytan/gstack,CLAUDE.md,aside-render.ts,0
garrytan/gstack,CLAUDE.md,auth.json,0
garrytan/gstack,CLAUDE.md,bin,1
garrytan/gstack,CLAUDE.md,bin/dev-setup,1
garrytan/gstack,CLAUDE.md,bin/gstack-decision-search,1
garrytan/gstack,CLAUDE.md,bin/gstack-egress-lib.sh,1
garrytan/gstack,CLAUDE.md,bin/gstack-next-version,1
garrytan/gstack,CLAUDE.md,bin/gstack-redact,1
garrytan/gstack,CLAUDE.md,bin/gstack-redact-prepush,1
garrytan/gstack,CLAUDE.md,bin/gstack-relink,1
garrytan/gstack,CLAUDE.md,bin/gstack-render.ts,1
garrytan/gstack,CLAUDE.md,bin/gstack-version-bump,1
garrytan/gstack,CLAUDE.md,browse,1
garrytan/gstack,CLAUDE.md,browse/SKILL.md.tmpl,1
garrytan/gstack,CLAUDE.md,browse/dist,0
garrytan/gstack,CLAUDE.md,browse/src/commands.ts,1
garrytan/gstack,CLAUDE.md,browse/src/server.ts,1
garrytan/gstack,CLAUDE.md,browse/src/snapshot.ts,1
garrytan/gstack,CLAUDE.md,contrib,1
garrytan/gstack,CLAUDE.md,design,1
garrytan/gstack,CLAUDE.md,design-catalog.ts,0
garrytan/gstack,CLAUDE.md,design/dist,0
garrytan/gstack,CLAUDE.md,docs/BROWSER_INTERNALS.md,1
garrytan/gstack,CLAUDE.md,docs/CHANGELOG_STYLE.md,1
garrytan/gstack,CLAUDE.md,docs/CONTRIBUTOR_REFERENCE.md,1
garrytan/gstack,CLAUDE.md,docs/OPENCLAW_PUBLISHING.md,1
garrytan/gstack,CLAUDE.md,docs/PROJECT_STRUCTURE.md,1
garrytan/gstack,CLAUDE.md,docs/SLOP_SCAN.md,1
garrytan/gstack,CLAUDE.md,docs/TESTING_INTERNALS.md,1
garrytan/gstack,CLAUDE.md,docs/designs,1
garrytan/gstack,CLAUDE.md,docs/designs/PACING_UPDATES_V0.md,1
garrytan/gstack,CLAUDE.md,docs/designs/PLAN_TUNING_V1.md,1
garrytan/gstack,CLAUDE.md,docs/test-value-bar.md,1
garrytan/gstack,CLAUDE.md,evals-periodic.yml,0
garrytan/gstack,CLAUDE.md,evals.yml,0
garrytan/gstack,CLAUDE.md,extension,1
garrytan/gstack,CLAUDE.md,garrytan-agents/gstack,0
garrytan/gstack,CLAUDE.md,garrytan/gstack,0
garrytan/gstack,CLAUDE.md,gstack-design-detect.ts,0
garrytan/gstack,CLAUDE.md,gstack-design-md.ts,0
garrytan/gstack,CLAUDE.md,gstack-render.ts,0
garrytan/gstack,CLAUDE.md,gstack-upgrade/migrations,1
garrytan/gstack,CLAUDE.md,hosts,1
garrytan/gstack,CLAUDE.md,if/elif/else,0
garrytan/gstack,CLAUDE.md,lib,1
garrytan/gstack,CLAUDE.md,lib/aside-render.ts,1
garrytan/gstack,CLAUDE.md,lib/design-catalog.ts,1
garrytan/gstack,CLAUDE.md,lib/dom-dump-script.ts,1
garrytan/gstack,CLAUDE.md,lib/dom-dump.js,1
garrytan/gstack,CLAUDE.md,lib/egress-receipt.ts,1
garrytan/gstack,CLAUDE.md,lib/error-handling.ts,1
garrytan/gstack,CLAUDE.md,lib/redact-engine.ts,1
garrytan/gstack,CLAUDE.md,lib/redact-patterns.ts,1
garrytan/gstack,CLAUDE.md,make-pdf,1
garrytan/gstack,CLAUDE.md,make-pdf/dist,0
garrytan/gstack,CLAUDE.md,plans,0
garrytan/gstack,CLAUDE.md,qa,1
garrytan/gstack,CLAUDE.md,resolvers/aside.ts,0
garrytan/gstack,CLAUDE.md,review,1
garrytan/gstack,CLAUDE.md,review/design-checklist.md,1
garrytan/gstack,CLAUDE.md,scripts,1
garrytan/gstack,CLAUDE.md,scripts/eval-bg.ts,1
garrytan/gstack,CLAUDE.md,scripts/gen-skill-docs.ts,1
garrytan/gstack,CLAUDE.md,scripts/jargon-list.json,1
garrytan/gstack,CLAUDE.md,scripts/resolvers/aside.ts,1
garrytan/gstack,CLAUDE.md,scripts/resolvers/design-checklist.ts,1
garrytan/gstack,CLAUDE.md,scripts/resolvers/preamble/generate-writing-style.ts,1
garrytan/gstack,CLAUDE.md,scripts/resolvers/redact-doc.ts,1
garrytan/gstack,CLAUDE.md,scripts/resolvers/test-value.ts,1
garrytan/gstack,CLAUDE.md,scripts/test-free-shards.ts,1
garrytan/gstack,CLAUDE.md,ship,1
garrytan/gstack,CLAUDE.md,slop-scan.config.json,1
garrytan/gstack,CLAUDE.md,test,1
garrytan/gstack,CLAUDE.md,test/bootstrap-retention.test.ts,1
garrytan/gstack,CLAUDE.md,test/catalog-budget.test.ts,1
garrytan/gstack,CLAUDE.md,test/codex-e2e-sol-scope.test.ts,1
garrytan/gstack,CLAUDE.md,test/codex-e2e.test.ts,1
garrytan/gstack,CLAUDE.md,test/context-budget-ratchet.test.ts,1
garrytan/gstack,CLAUDE.md,test/design-checklist-sync.test.ts,1
garrytan/gstack,CLAUDE.md,test/e2e-tier-alignment.test.ts,1
garrytan/gstack,CLAUDE.md,test/egress-receipt-wiring.test.ts,1
garrytan/gstack,CLAUDE.md,test/fixtures/context-budget.json,1
garrytan/gstack,CLAUDE.md,test/helpers/hermetic-env.ts,1
garrytan/gstack,CLAUDE.md,test/helpers/prompt-structure.ts,1
garrytan/gstack,CLAUDE.md,test/helpers/touchfiles.ts,1
ggml-org/llama.cpp,AGENTS.md,.github/pull_request_template.md,1
ggml-org/llama.cpp,AGENTS.md,CONTRIBUTING.md,1
ggml-org/llama.cpp,AGENTS.md,common/jinja,1
ggml-org/llama.cpp,AGENTS.md,common/jinja/README.md,1
ggml-org/llama.cpp,AGENTS.md,docs/autoparser.md,1
ggml-org/llama.cpp,AGENTS.md,docs/build.md,1
ggml-org/llama.cpp,AGENTS.md,docs/development/HOWTO-add-model.md,1
ggml-org/llama.cpp,AGENTS.md,docs/development/parsing.md,1
ggml-org/llama.cpp,AGENTS.md,skills,1
ggml-org/llama.cpp,AGENTS.md,skills/code-review/SKILL.md,1
ggml-org/llama.cpp,AGENTS.md,skills/slice-model/SKILL.md,1
ggml-org/llama.cpp,AGENTS.md,tools/server/README-dev.md,1
ggml-org/llama.cpp,AGENTS.md,tools/server/README.md,1
ggml-org/llama.cpp,CLAUDE.md,AGENTS.md,1
ggml-org/whisper.cpp,AGENTS.md,CONTRIBUTING.md,1
ghostty-org/ghostty,AGENTS.md,include/ghostty/vt,1
ghostty-org/ghostty,AGENTS.md,macos,1
ghostty-org/ghostty,AGENTS.md,src,1
ghostty-org/ghostty,AGENTS.md,src/apprt/gtk,1
github/spec-kit,AGENTS.md,CONTRIBUTING.md,1
github/spec-kit,AGENTS.md,design/cli.md,1
github/spec-kit,AGENTS.md,design/integration.md,1
github/spec-kit,AGENTS.md,design/mcp.md,1
github/spec-kit,AGENTS.md,design/shared.md,1
github/spec-kit,AGENTS.md,design/workflow-step.md,1
go-gitea/gitea,AGENTS.md,.go,0
go-gitea/gitea,AGENTS.md,go.mod,1
go-gitea/gitea,AGENTS.md,locale_en-US.json,0
go-gitea/gitea,AGENTS.md,options/locale,1
gohugoio/hugo,AGENTS.md,check.sh,1
gohugoio/hugo,AGENTS.md,layouts/_default/list.html,0
gohugoio/hugo,AGENTS.md,layouts/_default/single.html,0
gohugoio/hugo,AGENTS.md,layouts/list.html,0
gohugoio/hugo,AGENTS.md,layouts/page.html,0
google-gemini/gemini-cli,GEMINI.md,.js,0
google-gemini/gemini-cli,GEMINI.md,.ts,0
google-gemini/gemini-cli,GEMINI.md,.tsx,0
google-gemini/gemini-cli,GEMINI.md,CONTRIBUTING.md,1
google-gemini/gemini-cli,GEMINI.md,docs,1
google-gemini/gemini-cli,GEMINI.md,packages/a2a-server,1
google-gemini/gemini-cli,GEMINI.md,packages/cli,1
google-gemini/gemini-cli,GEMINI.md,packages/core,1
google-gemini/gemini-cli,GEMINI.md,packages/devtools,1
google-gemini/gemini-cli,GEMINI.md,packages/sdk,1
google-gemini/gemini-cli,GEMINI.md,packages/test-utils,1
google-gemini/gemini-cli,GEMINI.md,packages/vscode-ide-companion,1
google-gemini/gemini-cli,GEMINI.md,process.env,0
grafana/grafana,AGENTS.md,.nvmrc,1
grafana/grafana,AGENTS.md,.yarnrc.yml,1
grafana/grafana,AGENTS.md,apps,1
grafana/grafana,AGENTS.md,apps/alerting,1
grafana/grafana,AGENTS.md,apps/dashboard,1
grafana/grafana,AGENTS.md,apps/folder,1
grafana/grafana,AGENTS.md,conf/custom.ini,0
grafana/grafana,AGENTS.md,conf/defaults.ini,1
grafana/grafana,AGENTS.md,contribute/backend/instrumentation.md,1
grafana/grafana,AGENTS.md,docs,1
grafana/grafana,AGENTS.md,docs/AGENTS.md,1
grafana/grafana,AGENTS.md,go.mod,1
grafana/grafana,AGENTS.md,grafana-enterprise/AGENTS.md,0
grafana/grafana,AGENTS.md,kinds,1
grafana/grafana,AGENTS.md,package.json,1
grafana/grafana,AGENTS.md,packages,1
grafana/grafana,AGENTS.md,pkg,1
grafana/grafana,AGENTS.md,pkg/api,1
grafana/grafana,AGENTS.md,pkg/infra,1
grafana/grafana,AGENTS.md,pkg/middleware,1
grafana/grafana,AGENTS.md,pkg/plugins,1
grafana/grafana,AGENTS.md,pkg/server,1
grafana/grafana,AGENTS.md,pkg/services,1
grafana/grafana,AGENTS.md,pkg/services/featuremgmt,1
grafana/grafana,AGENTS.md,pkg/services/sqlstore/migrations,1
grafana/grafana,AGENTS.md,pkg/setting,1
grafana/grafana,AGENTS.md,pkg/storage/unified,1
grafana/grafana,AGENTS.md,pkg/storage/unified/AGENTS.md,1
grafana/grafana,AGENTS.md,pkg/storage/unified/resource/doc.go,1
grafana/grafana,AGENTS.md,pkg/tsdb,1
grafana/grafana,AGENTS.md,public/app,1
grafana/grafana,AGENTS.md,public/app/core,1
grafana/grafana,AGENTS.md,public/app/core/journeys/AGENTS.md,1
grafana/grafana,AGENTS.md,public/app/features,1
grafana/grafana,AGENTS.md,public/app/features/alerting/unified/AGENTS.md,1
grafana/grafana,AGENTS.md,public/app/plugins,1
grafana/grafana,AGENTS.md,public/app/store,1
grafana/grafana,AGENTS.md,public/app/types,1
grafana/grafana,AGENTS.md,wire.go,0
headroomlabs-ai/headroom,.github/copilot-instructions.md,.github/PULL_REQUEST_TEMPLATE.md,1
headroomlabs-ai/headroom,.github/copilot-instructions.md,CONTRIBUTING.md,1
heygen-com/hyperframes,AGENTS.md,.html,0
heygen-com/hyperframes,AGENTS.md,TRIAGE.md,1
heygen-com/hyperframes,AGENTS.md,dist,0
heygen-com/hyperframes,AGENTS.md,owner/repo,0
heygen-com/hyperframes,AGENTS.md,package.json,1
heygen-com/hyperframes,AGENTS.md,src/generated,0
heygen-com/hyperframes,CLAUDE.md,.html,0
heygen-com/hyperframes,CLAUDE.md,AGENTS.md,1
heygen-com/hyperframes,CLAUDE.md,README.md,1
heygen-com/hyperframes,CLAUDE.md,SKILL.md,0
heygen-com/hyperframes,CLAUDE.md,design.md,0
heygen-com/hyperframes,CLAUDE.md,docs/guides/skills.mdx,1
heygen-com/hyperframes,CLAUDE.md,docs/prompting/overview.mdx,1
heygen-com/hyperframes,CLAUDE.md,docs/quickstart.mdx,1
heygen-com/hyperframes,CLAUDE.md,frame.md,0
heygen-com/hyperframes,CLAUDE.md,owner/repo,0
heygen-com/hyperframes,CLAUDE.md,packages/cli/src/templates/_shared/CLAUDE.md,1
heygen-com/hyperframes,CLAUDE.md,references/route-briefs.md,0
heygen-com/hyperframes,CLAUDE.md,references/workflow-catalog.md,0
heygen-com/hyperframes,CLAUDE.md,routes,0
heygen-com/hyperframes,CLAUDE.md,scripts/audio.mjs,0
heygen-com/hyperframes,CLAUDE.md,skills,1
heygen-com/hyperframes,CLAUDE.md,skills/hyperframes/SKILL.md,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,accelerator,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,api,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,chat,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,cli.py,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,config,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,core,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,data,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,data/dataset_info.json,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,eval,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,examples,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,extras,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,hparams,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,model,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,plugins,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,src/api.py,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,src/llamafactory,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,src/llamafactory/data,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,src/llamafactory/hparams,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,src/llamafactory/model,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,src/llamafactory/model/model_utils/quantization.py,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,src/llamafactory/model/model_utils/visual.py,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,src/llamafactory/train,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,src/llamafactory/v1,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,src/train.py,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,src/webui.py,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,tests,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,tests_v1,1
hiyouga/LlamaFactory,.github/copilot-instructions.md,train,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,trainers,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,utils,0
hiyouga/LlamaFactory,.github/copilot-instructions.md,webui,0
home-assistant/core,.github/copilot-instructions.md,.github/PULL_REQUEST_TEMPLATE.md,1
home-assistant/core,.github/copilot-instructions.md,AI_POLICY.md,1
home-assistant/core,.github/copilot-instructions.md,homeassistant/components,1
home-assistant/core,.github/copilot-instructions.md,script/setup,1
home-assistant/core,.github/copilot-instructions.md,strings.json,0
home-assistant/core,.github/copilot-instructions.md,tests/components,1
home-assistant/core,.github/copilot-instructions.md,translations/en.json,0
home-assistant/core,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
home-assistant/core,AGENTS.md,AI_POLICY.md,1
home-assistant/core,AGENTS.md,script/setup,1
home-assistant/core,AGENTS.md,strings.json,0
home-assistant/core,AGENTS.md,translations/en.json,0
huggingface/transformers,.github/copilot-instructions.md,modeling_bert.py,0
huggingface/transformers,.github/copilot-instructions.md,modular_bert.py,0
hugohe3/ppt-master,AGENTS.md,.worktrees,0
hugohe3/ppt-master,AGENTS.md,SKILL.md,0
hugohe3/ppt-master,AGENTS.md,animations.md,0
hugohe3/ppt-master,AGENTS.md,docs,1
hugohe3/ppt-master,AGENTS.md,docs/rules,1
hugohe3/ppt-master,AGENTS.md,docs/rules/code-style.md,1
hugohe3/ppt-master,AGENTS.md,docs/rules/language.md,1
hugohe3/ppt-master,AGENTS.md,docs/rules/ownership.md,1
hugohe3/ppt-master,AGENTS.md,docs/rules/prompt-layers.md,1
hugohe3/ppt-master,AGENTS.md,docs/rules/rule-owners.md,1
hugohe3/ppt-master,AGENTS.md,generate-pptx.md,0
hugohe3/ppt-master,AGENTS.md,native-data-interface.md,0
hugohe3/ppt-master,AGENTS.md,pptx-structure-interface.md,0
hugohe3/ppt-master,AGENTS.md,projects,1
hugohe3/ppt-master,AGENTS.md,quick-generate.md,0
hugohe3/ppt-master,AGENTS.md,scripts/docs,0
hugohe3/ppt-master,AGENTS.md,skills/ppt-master,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/SKILL.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/references,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/references/animations.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/references/canvas-formats.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/references/native-data-interface.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/references/pptx-structure-interface.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/references/shared-standards-core.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/references/svg-effects.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/references/video-design.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/scripts,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/scripts/docs,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/scripts/docs/svg-pipeline.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/scripts/tests,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/templates,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/templates/icons/README.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/create-template.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/create-template/create-brand.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/create-template/create-deck.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/create-template/create-layout.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/create-template/create-style.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/edit-native-pptx.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/generate-pptx.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/profiles/beautify-pptx.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/profiles/image-to-pptx.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/profiles/quick-generate.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/routing.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/stages/customize-animations.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/stages/generate-audio.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/stages/topic-research.md,1
hugohe3/ppt-master,AGENTS.md,skills/ppt-master/workflows/stages/visual-review.md,1
hugohe3/ppt-master,AGENTS.md,svg-effects.md,0
hugohe3/ppt-master,AGENTS.md,svg-pipeline.md,0
hugohe3/ppt-master,AGENTS.md,svg_output,0
hugohe3/ppt-master,CLAUDE.md,AGENTS.md,1
iluwatar/java-design-patterns,AGENTS.md,App.java,0
iluwatar/java-design-patterns,AGENTS.md,README.md,1
iluwatar/java-design-patterns,AGENTS.md,pom.xml,1
iluwatar/java-design-patterns,AGENTS.md,src/main/java/com/iluwatar/mynewpattern,0
iluwatar/java-design-patterns,AGENTS.md,src/test/java/com/iluwatar/mynewpattern,0
Imbad0202/academic-research-skills,.github/copilot-instructions.md,../CITATION.cff,1
Imbad0202/academic-research-skills,.github/copilot-instructions.md,../CONTRIBUTING.md,1
Imbad0202/academic-research-skills,.github/copilot-instructions.md,../POSITIONING.md,1
Imbad0202/academic-research-skills,.github/copilot-instructions.md,../docs/ARCHITECTURE.md,1
Imbad0202/academic-research-skills,.github/copilot-instructions.md,../docs/PERFORMANCE.md,1
Imbad0202/academic-research-skills,.github/copilot-instructions.md,../docs/SETUP.md,1
infiniflow/ragflow,AGENTS.md,agent,0
infiniflow/ragflow,AGENTS.md,api,0
infiniflow/ragflow,AGENTS.md,api/db/db_models.py,0
infiniflow/ragflow,AGENTS.md,build.sh,1
infiniflow/ragflow,AGENTS.md,cmd/ragflow-cli.go,1
infiniflow/ragflow,AGENTS.md,cmd/ragflow_server.go,1
infiniflow/ragflow,AGENTS.md,db_models.py,0
infiniflow/ragflow,AGENTS.md,deepdoc,0
infiniflow/ragflow,AGENTS.md,docker,1
infiniflow/ragflow,AGENTS.md,download_deps.py,0
infiniflow/ragflow,AGENTS.md,download_dev_deps.py,0
infiniflow/ragflow,AGENTS.md,internal,1
infiniflow/ragflow,AGENTS.md,internal/admin,1
infiniflow/ragflow,AGENTS.md,internal/agent,1
infiniflow/ragflow,AGENTS.md,internal/binding/cpp,1
infiniflow/ragflow,AGENTS.md,internal/cli,1
infiniflow/ragflow,AGENTS.md,internal/dao,1
infiniflow/ragflow,AGENTS.md,internal/dao/database.go,1
infiniflow/ragflow,AGENTS.md,internal/dao/migration.go,1
infiniflow/ragflow,AGENTS.md,internal/deepdoc,1
infiniflow/ragflow,AGENTS.md,internal/development.md,1
infiniflow/ragflow,AGENTS.md,internal/engine,1
infiniflow/ragflow,AGENTS.md,internal/entity,1
infiniflow/ragflow,AGENTS.md,internal/handler,1
infiniflow/ragflow,AGENTS.md,internal/harness,1
infiniflow/ragflow,AGENTS.md,internal/ingestion,1
infiniflow/ragflow,AGENTS.md,internal/ingestion/component,1
infiniflow/ragflow,AGENTS.md,internal/ingestion/pipeline,1
infiniflow/ragflow,AGENTS.md,internal/parser,1
infiniflow/ragflow,AGENTS.md,internal/parser/chunk,1
infiniflow/ragflow,AGENTS.md,internal/parser/parser,1
infiniflow/ragflow,AGENTS.md,internal/rag,1
infiniflow/ragflow,AGENTS.md,internal/rag/res/deepdoc,0
infiniflow/ragflow,AGENTS.md,internal/router,1
infiniflow/ragflow,AGENTS.md,internal/server,1
infiniflow/ragflow,AGENTS.md,internal/service,1
infiniflow/ragflow,AGENTS.md,internal/storage,1
infiniflow/ragflow,AGENTS.md,internal/syncer,1
infiniflow/ragflow,AGENTS.md,rag,0
infiniflow/ragflow,AGENTS.md,ragflow_deps/cl100k_base.tiktoken,0
infiniflow/ragflow,AGENTS.md,ragflow_deps/download_deps.py,1
infiniflow/ragflow,AGENTS.md,sdk/python,1
infiniflow/ragflow,AGENTS.md,test,1
infiniflow/ragflow,AGENTS.md,tools/scripts/download_dev_deps.py,1
infiniflow/ragflow,AGENTS.md,web,1
infiniflow/ragflow,AGENTS.md,web/AGENTS.md,1
infiniflow/ragflow,AGENTS.md,web/CLAUDE.md,0
infiniflow/ragflow,AGENTS.md,web/vite.config.ts,1
jesseduffield/lazydocker,CLAUDE.md,jesseduffield/gocui,0
jesseduffield/lazygit,AGENTS.md,Config.md,0
jesseduffield/lazygit,AGENTS.md,docs,1
jesseduffield/lazygit,AGENTS.md,docs-master,1
jesseduffield/lazygit,AGENTS.md,docs-master/Config.md,1
jesseduffield/lazygit,AGENTS.md,docs-master/keybindings,1
jesseduffield/lazygit,AGENTS.md,go.mod,1
jesseduffield/lazygit,AGENTS.md,go.sum,1
jesseduffield/lazygit,AGENTS.md,pkg/gocui,1
jesseduffield/lazygit,AGENTS.md,pkg/i18n/english.go,1
jesseduffield/lazygit,AGENTS.md,pkg/i18n/translations,1
jesseduffield/lazygit,AGENTS.md,pkg/jsonschema/generate_config_docs.go,1
jesseduffield/lazygit,AGENTS.md,schema-master/config.json,1
jesseduffield/lazygit,AGENTS.md,scripts/update_docs_for_release.sh,1
jesseduffield/lazygit,AGENTS.md,vendor,1
JetBrains/kotlin,AGENTS.md,.ai/guidelines.md,1
JetBrains/kotlin,CLAUDE.md,.claude/CLAUDE.md,0
jgraph/drawio-desktop,CLAUDE.md,.csv,0
jgraph/drawio-desktop,CLAUDE.md,.github/workflows/personal-build.yml,1
jgraph/drawio-desktop,CLAUDE.md,DesktopLibrary.js,0
jgraph/drawio-desktop,CLAUDE.md,Menus.js,0
jgraph/drawio-desktop,CLAUDE.md,bootstrap.js,0
jgraph/drawio-desktop,CLAUDE.md,build,1
jgraph/drawio-desktop,CLAUDE.md,build/notarize.mjs,1
jgraph/drawio-desktop,CLAUDE.md,build/sign-trusted.mjs,1
jgraph/drawio-desktop,CLAUDE.md,doc/BUILDING_FOR_PERSONAL_USE.md,1
jgraph/drawio-desktop,CLAUDE.md,doc/RELEASE_PROCESS.md,1
jgraph/drawio-desktop,CLAUDE.md,drawio,1
jgraph/drawio-desktop,CLAUDE.md,drawio-dev/VERSION,0
jgraph/drawio-desktop,CLAUDE.md,drawio/VERSION,0
jgraph/drawio-desktop,CLAUDE.md,electron-builder-appx.json,1
jgraph/drawio-desktop,CLAUDE.md,electron-builder-linux-mac.json,1
jgraph/drawio-desktop,CLAUDE.md,electron-builder-win-arm64.json,1
jgraph/drawio-desktop,CLAUDE.md,electron-builder-win.yml,0
jgraph/drawio-desktop,CLAUDE.md,electron-builder.yml,0
jgraph/drawio-desktop,CLAUDE.md,electron.js,0
jgraph/drawio-desktop,CLAUDE.md,hash-gen.yml,0
jgraph/drawio-desktop,CLAUDE.md,jgraph/drawio-dev,0
jgraph/drawio-desktop,CLAUDE.md,js/desktop/ElectronApp.js,0
jgraph/drawio-desktop,CLAUDE.md,js/diagramly/Devel.js,0
jgraph/drawio-desktop,CLAUDE.md,js/diagramly/ElectronApp.js,0
jgraph/drawio-desktop,CLAUDE.md,js/shapes-14-6-5.min.js,0
jgraph/drawio-desktop,CLAUDE.md,js/stencils.min.js,0
jgraph/drawio-desktop,CLAUDE.md,latest-arm64.yml,0
jgraph/drawio-desktop,CLAUDE.md,latest.yml,0
jgraph/drawio-desktop,CLAUDE.md,mxgraph/mxClient.js,0
jgraph/drawio-desktop,CLAUDE.md,package.json,1
jgraph/drawio-desktop,CLAUDE.md,personal-build.yml,0
jgraph/drawio-desktop,CLAUDE.md,prepare-release.yml,0
jgraph/drawio-desktop,CLAUDE.md,resources/package-type,0
jgraph/drawio-desktop,CLAUDE.md,src/main/args.js,1
jgraph/drawio-desktop,CLAUDE.md,src/main/backup-file.js,1
jgraph/drawio-desktop,CLAUDE.md,src/main/config-paths.js,1
jgraph/drawio-desktop,CLAUDE.md,src/main/electron-preload.js,1
jgraph/drawio-desktop,CLAUDE.md,src/main/electron.js,1
jgraph/drawio-desktop,CLAUDE.md,src/main/export-files.js,1
jgraph/drawio-desktop,CLAUDE.md,src/main/system-path.js,1
jgraph/drawio-desktop,CLAUDE.md,src/main/update-channel.js,1
jgraph/drawio-desktop,CLAUDE.md,src/main/update-mode.js,1
jgraph/drawio-desktop,CLAUDE.md,src/main/url-params.js,1
jgraph/drawio-desktop,CLAUDE.md,src/test,1
jgraph/drawio-desktop,CLAUDE.md,stale.yml,0
jgraph/drawio-desktop,CLAUDE.md,store-credentials-check.yml,0
jgraph/drawio-desktop,CLAUDE.md,sync.cjs,1
jgraph/drawio-desktop,CLAUDE.md,urlParams.json,0
jgraph/drawio-desktop,CLAUDE.md,viewer-static.min.js,0
JuliusBrussee/caveman,AGENTS.md,CLAUDE.md,1
JuliusBrussee/caveman,CLAUDE.md,.agents,0
JuliusBrussee/caveman,CLAUDE.md,.caveman-sessions,0
JuliusBrussee/caveman,CLAUDE.md,.caveman.json,0
JuliusBrussee/caveman,CLAUDE.md,.caveman/config.json,0
JuliusBrussee/caveman,CLAUDE.md,.claude-plugin/marketplace.json,1
JuliusBrussee/caveman,CLAUDE.md,.clinerules,0
JuliusBrussee/caveman,CLAUDE.md,.clinerules/caveman.md,0
JuliusBrussee/caveman,CLAUDE.md,.codex/codex-sessionstart.js,1
JuliusBrussee/caveman,CLAUDE.md,.codex/config.toml,1
JuliusBrussee/caveman,CLAUDE.md,.codex/hooks.json,1
JuliusBrussee/caveman,CLAUDE.md,.cursor,0
JuliusBrussee/caveman,CLAUDE.md,.cursor-plugin/plugin.json,1
JuliusBrussee/caveman,CLAUDE.md,.cursor/rules/caveman.mdc,0
JuliusBrussee/caveman,CLAUDE.md,.github/copilot-instructions.md,0
JuliusBrussee/caveman,CLAUDE.md,.github/workflows/sync-skill.yml,1
JuliusBrussee/caveman,CLAUDE.md,.js,0
JuliusBrussee/caveman,CLAUDE.md,.junie,0
JuliusBrussee/caveman,CLAUDE.md,.kiro,0
JuliusBrussee/caveman,CLAUDE.md,.md,0
JuliusBrussee/caveman,CLAUDE.md,.ps1,0
JuliusBrussee/caveman,CLAUDE.md,.roo,0
JuliusBrussee/caveman,CLAUDE.md,.toml,0
JuliusBrussee/caveman,CLAUDE.md,.windsurf,0
JuliusBrussee/caveman,CLAUDE.md,.windsurf/rules/caveman.md,0
JuliusBrussee/caveman,CLAUDE.md,AGENTS.md,1
JuliusBrussee/caveman,CLAUDE.md,GEMINI.md,1
JuliusBrussee/caveman,CLAUDE.md,INSTALL.md,1
JuliusBrussee/caveman,CLAUDE.md,JuliusBrussee/agent-sdk,0
JuliusBrussee/caveman,CLAUDE.md,JuliusBrussee/caveman-browse,0
JuliusBrussee/caveman,CLAUDE.md,JuliusBrussee/caveman-coding-agent,0
JuliusBrussee/caveman,CLAUDE.md,README.md,1
JuliusBrussee/caveman,CLAUDE.md,SKILL.md,0
JuliusBrussee/caveman,CLAUDE.md,agents,1
JuliusBrussee/caveman,CLAUDE.md,agents/cavecrew-builder.md,1
JuliusBrussee/caveman,CLAUDE.md,agents/cavecrew-investigator.md,1
JuliusBrussee/caveman,CLAUDE.md,agents/cavecrew-reviewer.md,1
JuliusBrussee/caveman,CLAUDE.md,benchmarks,1
JuliusBrussee/caveman,CLAUDE.md,benchmarks/results,1
JuliusBrussee/caveman,CLAUDE.md,browse,1
JuliusBrussee/caveman,CLAUDE.md,cavecrew/SKILL.md,0
JuliusBrussee/caveman,CLAUDE.md,caveman-activate.js,0
JuliusBrussee/caveman,CLAUDE.md,caveman-commit.md,0
JuliusBrussee/caveman,CLAUDE.md,caveman-compress,0
JuliusBrussee/caveman,CLAUDE.md,caveman-config.js,0
JuliusBrussee/caveman,CLAUDE.md,caveman-host-session-start.js,0
JuliusBrussee/caveman,CLAUDE.md,caveman-init.js,0
JuliusBrussee/caveman,CLAUDE.md,caveman-init.md,0
JuliusBrussee/caveman,CLAUDE.md,caveman-mode-tracker.js,0
JuliusBrussee/caveman,CLAUDE.md,caveman-parse.js,0
JuliusBrussee/caveman,CLAUDE.md,caveman-review.md,0
JuliusBrussee/caveman,CLAUDE.md,caveman-stats.md,0
JuliusBrussee/caveman,CLAUDE.md,caveman-statusline.sh,0
JuliusBrussee/caveman,CLAUDE.md,caveman.md,0
JuliusBrussee/caveman,CLAUDE.md,caveman/SKILL.md,0
JuliusBrussee/caveman,CLAUDE.md,commands,1
JuliusBrussee/caveman,CLAUDE.md,dist,1
JuliusBrussee/caveman,CLAUDE.md,dist/caveman.skill,1
JuliusBrussee/caveman,CLAUDE.md,docs/technical/agent-profile-registry.md,1
JuliusBrussee/caveman,CLAUDE.md,docs/technical/three-skills-refactor.md,1
JuliusBrussee/caveman,CLAUDE.md,evals,1
JuliusBrussee/caveman,CLAUDE.md,evals/prompts/en.txt,1
JuliusBrussee/caveman,CLAUDE.md,evals/prompts/fidelity.json,1
JuliusBrussee/caveman,CLAUDE.md,evals/snapshots/results.json,1
JuliusBrussee/caveman,CLAUDE.md,hooks/hooks-cursor.json,1
JuliusBrussee/caveman,CLAUDE.md,install.ps1,1
JuliusBrussee/caveman,CLAUDE.md,install.sh,1
JuliusBrussee/caveman,CLAUDE.md,installer/install.js,1
JuliusBrussee/caveman,CLAUDE.md,installer/lib/cursor-native.js,1
JuliusBrussee/caveman,CLAUDE.md,installer/lib/openclaw.js,1
JuliusBrussee/caveman,CLAUDE.md,installer/lib/provider-skills.js,1
JuliusBrussee/caveman,CLAUDE.md,installer/lib/settings.js,1
JuliusBrussee/caveman,CLAUDE.md,llm_run.py,0
JuliusBrussee/caveman,CLAUDE.md,measure.py,0
JuliusBrussee/caveman,CLAUDE.md,package.json,1
JuliusBrussee/caveman,CLAUDE.md,packages,1
JuliusBrussee/caveman,CLAUDE.md,packages/cli/src/index.ts,1
JuliusBrussee/caveman,CLAUDE.md,packages/cli/src/native-hook-fast.ts,1
JuliusBrussee/caveman,CLAUDE.md,plugin.json,0
JuliusBrussee/caveman,CLAUDE.md,plugins/caveman,1
JuliusBrussee/caveman,CLAUDE.md,plugins/caveman/agents,1
JuliusBrussee/caveman,CLAUDE.md,plugins/caveman/skills,1
JuliusBrussee/caveman,CLAUDE.md,plugins/caveman/skills/cavecrew/SKILL.md,1
JuliusBrussee/caveman,CLAUDE.md,plugins/caveman/skills/caveman-compress,1
JuliusBrussee/caveman,CLAUDE.md,plugins/caveman/skills/caveman-compress/SKILL.md,1
JuliusBrussee/caveman,CLAUDE.md,plugins/caveman/skills/caveman-stats,1
JuliusBrussee/caveman,CLAUDE.md,plugins/caveman/skills/caveman/SKILL.md,1
JuliusBrussee/caveman,CLAUDE.md,proxy/cmd/caveman-proxy/main.go,1
JuliusBrussee/caveman,CLAUDE.md,rules/AGENTS.md,0
JuliusBrussee/caveman,CLAUDE.md,score_fidelity.py,0
JuliusBrussee/caveman,CLAUDE.md,scripts,1
JuliusBrussee/caveman,CLAUDE.md,settings.json,0
JuliusBrussee/caveman,CLAUDE.md,skills,1
JuliusBrussee/caveman,CLAUDE.md,skills/activation-rule.mjs,1
JuliusBrussee/caveman,CLAUDE.md,skills/cavecrew/SKILL.md,1
JuliusBrussee/caveman,CLAUDE.md,skills/caveman,1
JuliusBrussee/caveman,CLAUDE.md,skills/caveman-commit/SKILL.md,1
JuliusBrussee/caveman,CLAUDE.md,skills/caveman-compress,1
JuliusBrussee/caveman,CLAUDE.md,skills/caveman-compress/SKILL.md,1
JuliusBrussee/caveman,CLAUDE.md,skills/caveman-help/SKILL.md,1
JuliusBrussee/caveman,CLAUDE.md,skills/caveman-review/SKILL.md,1
JuliusBrussee/caveman,CLAUDE.md,skills/caveman/SKILL.md,1
JuliusBrussee/caveman,CLAUDE.md,skills/compile.mjs,1
JuliusBrussee/caveman,CLAUDE.md,skills/compress,0
JuliusBrussee/caveman,CLAUDE.md,skills/megacave/SKILL.md,1
JuliusBrussee/caveman,CLAUDE.md,skills/ultracave/SKILL.md,1
JuliusBrussee/caveman,CLAUDE.md,snapshots/fidelity.json,0
JuliusBrussee/caveman,CLAUDE.md,src/hooks,1
JuliusBrussee/caveman,CLAUDE.md,src/hooks/caveman-activate.js,1
JuliusBrussee/caveman,CLAUDE.md,src/hooks/caveman-config.js,1
JuliusBrussee/caveman,CLAUDE.md,src/hooks/caveman-host-session-start.js,1
JuliusBrussee/caveman,CLAUDE.md,src/hooks/caveman-mode-tracker.js,1
JuliusBrussee/caveman,CLAUDE.md,src/hooks/caveman-statusline.ps1,1
JuliusBrussee/caveman,CLAUDE.md,src/hooks/caveman-statusline.sh,1
JuliusBrussee/caveman,CLAUDE.md,src/hooks/checksums.sha256,1
JuliusBrussee/caveman,CLAUDE.md,src/hooks/package.json,1
JuliusBrussee/caveman,CLAUDE.md,src/plugins/opencode,1
JuliusBrussee/caveman,CLAUDE.md,src/plugins/opencode/plugin.js,1
JuliusBrussee/caveman,CLAUDE.md,src/rules/caveman-activate.md,1
JuliusBrussee/caveman,CLAUDE.md,src/rules/caveman-openclaw-bootstrap.md,1
JuliusBrussee/caveman,CLAUDE.md,src/tools/caveman-init.js,1
JuliusBrussee/caveman,CLAUDE.md,tests/hooks/codex-sessionstart.test.mjs,1
JuliusBrussee/caveman,CLAUDE.md,tests/hooks/subagent-start.test.mjs,1
JuliusBrussee/caveman,CLAUDE.md,tests/installer/rule-copies.test.mjs,1
JuliusBrussee/caveman,CLAUDE.md,tests/verify_repo.py,1
justjavac/wechat-miniapp-radar,AGENTS.md,.env.example,1
justjavac/wechat-miniapp-radar,AGENTS.md,app,1
justjavac/wechat-miniapp-radar,AGENTS.md,components,1
justjavac/wechat-miniapp-radar,AGENTS.md,data/resources.yaml,1
justjavac/wechat-miniapp-radar,AGENTS.md,db,1
justjavac/wechat-miniapp-radar,AGENTS.md,docs,0
justjavac/wechat-miniapp-radar,AGENTS.md,lib,1
justjavac/wechat-miniapp-radar,AGENTS.md,public/api/ai-summaries.json,1
justjavac/wechat-miniapp-radar,AGENTS.md,public/api/radar-scores.json,1
justjavac/wechat-miniapp-radar,AGENTS.md,public/api/resources.json,1
justjavac/wechat-miniapp-radar,AGENTS.md,scripts,1
justjavac/wechat-miniapp-radar,AGENTS.md,scripts/generate.ts,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,.env,0
K-Dense-AI/scientific-agent-skills,AGENTS.md,.github/workflows/pr-skill-scan.yml,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,.github/workflows/skill-spec-validation.yml,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,.github/workflows/skill-tests.yml,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,CONTRIBUTING.md,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,SKILL.md,0
K-Dense-AI/scientific-agent-skills,AGENTS.md,assets,0
K-Dense-AI/scientific-agent-skills,AGENTS.md,mcp.json,0
K-Dense-AI/scientific-agent-skills,AGENTS.md,plugin.json,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,pyproject.toml,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,references,0
K-Dense-AI/scientific-agent-skills,AGENTS.md,scripts,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,scripts/_common.py,0
K-Dense-AI/scientific-agent-skills,AGENTS.md,scripts/generate_skill_image.py,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,skill-requirements.toml,0
K-Dense-AI/scientific-agent-skills,AGENTS.md,skills,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,tests,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,tests/_contract,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,tests/_meta,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,tests/conftest.py,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,tests/run_all.py,1
K-Dense-AI/scientific-agent-skills,AGENTS.md,tests/skill-requirements.toml,1
koala73/worldmonitor,AGENTS.md,.agents/skills,1
koala73/worldmonitor,AGENTS.md,.agents/skills/sentry-triage/SKILL.md,1
koala73/worldmonitor,AGENTS.md,.agents/skills/verify-worldmonitor/SKILL.md,1
koala73/worldmonitor,AGENTS.md,.github/workflows/test.yml,1
koala73/worldmonitor,AGENTS.md,.nvmrc,1
koala73/worldmonitor,AGENTS.md,ARCHITECTURE.md,1
koala73/worldmonitor,AGENTS.md,CONCEPTS.md,1
koala73/worldmonitor,AGENTS.md,CONTRIBUTING.md,1
koala73/worldmonitor,AGENTS.md,api,1
koala73/worldmonitor,AGENTS.md,api/_api-key.js,1
koala73/worldmonitor,AGENTS.md,api/bootstrap.js,1
koala73/worldmonitor,AGENTS.md,api/health.js,1
koala73/worldmonitor,AGENTS.md,api/security/report.test.mjs,1
koala73/worldmonitor,AGENTS.md,cli/test,1
koala73/worldmonitor,AGENTS.md,conventions,0
koala73/worldmonitor,AGENTS.md,convex/__tests__,1
koala73/worldmonitor,AGENTS.md,docs,1
koala73/worldmonitor,AGENTS.md,docs/adding-endpoints.mdx,1
koala73/worldmonitor,AGENTS.md,docs/architecture.mdx,1
koala73/worldmonitor,AGENTS.md,docs/health-endpoints.mdx,1
koala73/worldmonitor,AGENTS.md,docs/solutions,1
koala73/worldmonitor,AGENTS.md,e2e,1
koala73/worldmonitor,AGENTS.md,logic-errors,0
koala73/worldmonitor,AGENTS.md,proto,1
koala73/worldmonitor,AGENTS.md,scripts,1
koala73/worldmonitor,AGENTS.md,scripts/_seed-utils.mjs,1
koala73/worldmonitor,AGENTS.md,scripts/lint-boundaries.mjs,1
koala73/worldmonitor,AGENTS.md,security-issues,0
koala73/worldmonitor,AGENTS.md,server,1
koala73/worldmonitor,AGENTS.md,server/__tests__,1
koala73/worldmonitor,AGENTS.md,server/_shared,1
koala73/worldmonitor,AGENTS.md,server/gateway.ts,1
koala73/worldmonitor,AGENTS.md,skills,1
koala73/worldmonitor,AGENTS.md,src,1
koala73/worldmonitor,AGENTS.md,src-tauri,1
koala73/worldmonitor,AGENTS.md,src/app,1
koala73/worldmonitor,AGENTS.md,src/components,1
koala73/worldmonitor,AGENTS.md,src/config,1
koala73/worldmonitor,AGENTS.md,src/generated,1
koala73/worldmonitor,AGENTS.md,src/services,1
koala73/worldmonitor,AGENTS.md,src/services/correlation-engine,1
koala73/worldmonitor,AGENTS.md,src/shared/premium-paths.ts,1
koala73/worldmonitor,AGENTS.md,src/shared/public-rpc-cache.ts,1
koala73/worldmonitor,AGENTS.md,tests,1
koala73/worldmonitor,AGENTS.md,tests/dom,1
kubernetes/kubernetes,AGENTS.md,.go,0
kubernetes/kubernetes,AGENTS.md,CONTRIBUTING.md,1
kubernetes/kubernetes,AGENTS.md,generated.pb.go,0
kubernetes/kubernetes,AGENTS.md,hack/boilerplate/boilerplate.go.txt,1
kubernetes/kubernetes,AGENTS.md,hack/pin-dependency.sh,1
kubernetes/kubernetes,AGENTS.md,hack/update-vendor.sh,1
kubernetes/kubernetes,AGENTS.md,staging/src/k8s.io,1
langchain-ai/langchain,AGENTS.md,../docs,0
langchain-ai/langchain,AGENTS.md,../langchain-google,0
langchain-ai/langchain,AGENTS.md,.github/dependabot.yml,1
langchain-ai/langchain,AGENTS.md,.github/scripts/pr-labeler-config.json,1
langchain-ai/langchain,AGENTS.md,.github/workflows/_release.yml,1
langchain-ai/langchain,AGENTS.md,.github/workflows/auto-label-by-package.yml,1
langchain-ai/langchain,AGENTS.md,.github/workflows/check_diffs.yml,1
langchain-ai/langchain,AGENTS.md,.github/workflows/integration_tests.yml,1
langchain-ai/langchain,AGENTS.md,.github/workflows/pr_labeler.yml,1
langchain-ai/langchain,AGENTS.md,.github/workflows/pr_labeler_backfill.yml,1
langchain-ai/langchain,AGENTS.md,.github/workflows/pr_lint.yml,1
langchain-ai/langchain,AGENTS.md,.github/workflows/tag-external-issues.yml,1
langchain-ai/langchain,AGENTS.md,.mcp.json,1
langchain-ai/langchain,AGENTS.md,.pre-commit-config.yaml,1
langchain-ai/langchain,AGENTS.md,__init__.py,0
langchain-ai/langchain,AGENTS.md,_release.yml,0
langchain-ai/langchain,AGENTS.md,integration_tests.yml,0
langchain-ai/langchain,AGENTS.md,langchain-ai/langchain-aws,0
langchain-ai/langchain,AGENTS.md,langchain-ai/langchain-google,0
langchain-ai/langchain,AGENTS.md,libs,1
langchain-ai/langchain,AGENTS.md,libs/Makefile,1
langchain-ai/langchain,AGENTS.md,libs/core,1
langchain-ai/langchain,AGENTS.md,libs/core/tests/unit_tests/runnables/conftest.py,1
langchain-ai/langchain,AGENTS.md,libs/model-profiles,1
langchain-ai/langchain,AGENTS.md,libs/partners/anthropic/langchain_anthropic/data,1
langchain-ai/langchain,AGENTS.md,libs/partners/openai,1
langchain-ai/langchain,AGENTS.md,libs/partners/openai/langchain_openai/data,1
langchain-ai/langchain,AGENTS.md,libs/partners/openrouter,1
langchain-ai/langchain,AGENTS.md,libs/partners/perplexity/langchain_perplexity/data,1
langchain-ai/langchain,AGENTS.md,libs/standard-tests/langchain_tests/_langsmith_plugin.py,1
langchain-ai/langchain,AGENTS.md,ncipollo/release-action,0
langchain-ai/langchain,AGENTS.md,openwiki,1
langchain-ai/langchain,AGENTS.md,partners,0
langchain-ai/langchain,AGENTS.md,profile_augmentations.toml,0
langchain-ai/langchain,AGENTS.md,pyproject.toml,0
langchain-ai/langchain,AGENTS.md,standard-tests,0
langchain-ai/langchain,AGENTS.md,tests/integration_tests,0
langchain-ai/langchain,AGENTS.md,tests/unit_tests,0
langchain-ai/langchain,AGENTS.md,uv.lock,0
langflow-ai/langflow,AGENTS.md,__init__.py,0
langflow-ai/langflow,AGENTS.md,auth,0
langflow-ai/langflow,AGENTS.md,authorization,0
langflow-ai/langflow,AGENTS.md,cache,0
langflow-ai/langflow,AGENTS.md,database,0
langflow-ai/langflow,AGENTS.md,docs,1
langflow-ai/langflow,AGENTS.md,lazyIconImports.ts,0
langflow-ai/langflow,AGENTS.md,lfx.toml,0
langflow-ai/langflow,AGENTS.md,projects.py,0
langflow-ai/langflow,AGENTS.md,pyproject.toml,1
langflow-ai/langflow,AGENTS.md,src/backend/base/langflow/components,0
langflow-ai/langflow,AGENTS.md,src/backend/base/langflow/services,1
langflow-ai/langflow,AGENTS.md,src/backend/base/pyproject.toml,1
langflow-ai/langflow,AGENTS.md,src/backend/tests/unit/components,1
langflow-ai/langflow,AGENTS.md,src/bundles,1
langflow-ai/langflow,AGENTS.md,src/frontend/package.json,1
langflow-ai/langflow,AGENTS.md,src/frontend/src/icons/YourIcon,0
langflow-ai/langflow,AGENTS.md,storage,0
langflow-ai/langflow,AGENTS.md,tracing,0
langflow-ai/langflow,AGENTS.md,variable.py,0
langflow-ai/langflow,CLAUDE.md,AGENTS.md,1
langgenius/dify,AGENTS.md,AGENTS.md,1
langgenius/dify,AGENTS.md,api,1
langgenius/dify,AGENTS.md,cli,1
langgenius/dify,AGENTS.md,dify-agent,1
langgenius/dify,AGENTS.md,docker,1
langgenius/dify,AGENTS.md,docker/.env,0
langgenius/dify,AGENTS.md,docker/.env.example,1
langgenius/dify,AGENTS.md,e2e,1
langgenius/dify,AGENTS.md,web,1
laravel/laravel,AGENTS.md,AGENTS.md,1
laravel/laravel,CLAUDE.md,AGENTS.md,1
laurent22/joplin,CLAUDE.md,CONTRIBUTING.md,0
laurent22/joplin,CLAUDE.md,readme/dev/coding_style.md,1
laurent22/joplin,CLAUDE.md,readme/dev/spellcheck.md,1
lobehub/lobehub,AGENTS.md,.agents/acceptance,1
lobehub/lobehub,AGENTS.md,.agents/acceptance/PROJECT.md,1
lobehub/lobehub,AGENTS.md,.agents/skills/acceptance,1
lobehub/lobehub,AGENTS.md,.agents/skills/lobe-design,1
lobehub/lobehub,AGENTS.md,.agents/ux,1
lobehub/lobehub,AGENTS.md,.agents/ux/components.md,1
lobehub/lobehub,AGENTS.md,.agents/ux/lobe-design-rules.md,0
lobehub/lobehub,AGENTS.md,.agents/ux/product.md,1
lobehub/lobehub,AGENTS.md,.github/workflows/auto-i18n.yml,1
lobehub/lobehub,AGENTS.md,AGENTS.md,1
lobehub/lobehub,AGENTS.md,CONTRIBUTING.md,1
lobehub/lobehub,AGENTS.md,DESIGN.md,1
lobehub/lobehub,AGENTS.md,SKILL.md,0
lobehub/lobehub,AGENTS.md,agent.ts,0
lobehub/lobehub,AGENTS.md,apps/cli,1
lobehub/lobehub,AGENTS.md,apps/desktop,1
lobehub/lobehub,AGENTS.md,apps/server/src,1
lobehub/lobehub,AGENTS.md,apps/server/src/modules/Redis,1
lobehub/lobehub,AGENTS.md,apps/server/src/services/redis,1
lobehub/lobehub,AGENTS.md,auth.ts,0
lobehub/lobehub,AGENTS.md,components.md,0
lobehub/lobehub,AGENTS.md,desktopRouter.sync.test.tsx,0
lobehub/lobehub,AGENTS.md,learnings/LOG.md,0
lobehub/lobehub,AGENTS.md,locales/en-US,1
lobehub/lobehub,AGENTS.md,locales/zh-CN,1
lobehub/lobehub,AGENTS.md,packages/alint,1
lobehub/lobehub,AGENTS.md,packages/locales/src/default,1
lobehub/lobehub,AGENTS.md,product.md,0
lobehub/lobehub,AGENTS.md,scripts/bootstrap.mjs,0
lobehub/lobehub,AGENTS.md,scripts/pipeline.json,0
lobehub/lobehub,AGENTS.md,src/app,1
lobehub/lobehub,AGENTS.md,src/features,1
lobehub/lobehub,AGENTS.md,src/libs,1
lobehub/lobehub,AGENTS.md,src/routes,1
lobehub/lobehub,AGENTS.md,src/server,0
lobehub/lobehub,AGENTS.md,src/services,1
lobehub/lobehub,AGENTS.md,src/spa,1
lobehub/lobehub,AGENTS.md,src/spa/router/desktopRouter.shared.tsx,1
lobehub/lobehub,AGENTS.md,src/store,1
localsend/localsend,AGENTS.md,.dart_tool,0
localsend/localsend,AGENTS.md,.github/workflows/ci.yml,1
localsend/localsend,AGENTS.md,.mapper.dart,0
localsend/localsend,AGENTS.md,CONTRIBUTING.md,1
localsend/localsend,AGENTS.md,Cargo.lock,1
localsend/localsend,AGENTS.md,Cargo.toml,1
localsend/localsend,AGENTS.md,README.md,1
localsend/localsend,AGENTS.md,analysis_options.yaml,0
localsend/localsend,AGENTS.md,app,1
localsend/localsend,AGENTS.md,app/assets/i18n,1
localsend/localsend,AGENTS.md,app/lib/config/init.dart,1
localsend/localsend,AGENTS.md,app/lib/gen,1
localsend/localsend,AGENTS.md,app/lib/provider,1
localsend/localsend,AGENTS.md,app/lib/provider/network/server/server_provider.dart,1
localsend/localsend,AGENTS.md,app/pubspec.yaml,1
localsend/localsend,AGENTS.md,app/test/mocks.mocks.dart,1
localsend/localsend,AGENTS.md,app/test/unit/i18n_test.dart,1
localsend/localsend,AGENTS.md,build.yaml,0
localsend/localsend,AGENTS.md,cargokit/build_tool,0
localsend/localsend,AGENTS.md,child/server_isolate.dart,0
localsend/localsend,AGENTS.md,cli,1
localsend/localsend,AGENTS.md,cli/Cargo.toml,1
localsend/localsend,AGENTS.md,lib/config/init.dart,0
localsend/localsend,AGENTS.md,lib/provider/purchase_provider.dart,0
localsend/localsend,AGENTS.md,lib/src/task,0
localsend/localsend,AGENTS.md,main.dart,0
localsend/localsend,AGENTS.md,org.localsend.localsend_app/localsend,0
localsend/localsend,AGENTS.md,packages/core,1
localsend/localsend,AGENTS.md,packages/core/assets/web,1
localsend/localsend,AGENTS.md,packages/core/src/http/server,1
localsend/localsend,AGENTS.md,packages/core/src/multicast,1
localsend/localsend,AGENTS.md,packages/localsend_isolates,1
localsend/localsend,AGENTS.md,packages/localsend_isolates/lib/src/isolate,1
localsend/localsend,AGENTS.md,packages/localsend_isolates/rust,1
localsend/localsend,AGENTS.md,packages/localsend_isolates/rust/src/api/server.rs,1
localsend/localsend,AGENTS.md,packages/localsend_isolates/rust_builder/cargokit/build_tool,1
localsend/localsend,AGENTS.md,packages/typed_isolates,1
localsend/localsend,AGENTS.md,parent/actions.dart,0
localsend/localsend,AGENTS.md,parent/actions_sync.dart,0
localsend/localsend,AGENTS.md,parent/parent_isolate_provider.dart,0
localsend/localsend,AGENTS.md,pubspec.lock,1
localsend/localsend,AGENTS.md,rust,0
localsend/localsend,AGENTS.md,rust_builder,0
localsend/localsend,AGENTS.md,server,1
localsend/localsend,AGENTS.md,server/Dockerfile,1
localsend/localsend,AGENTS.md,server/web.rs,0
localsend/localsend,AGENTS.md,support/scripts,1
localsend/localsend,AGENTS.md,support/scripts/compile_windows_exe-inno.iss,1
localsend/localsend,AGENTS.md,support/scripts/remove_proprietary_dependencies.sh,1
localsend/localsend,AGENTS.md,support/submodules/flutter,1
localsend/localsend,AGENTS.md,target,0
louislam/uptime-kuma,.github/copilot-instructions.md,YYYY-MM-DD-HHMM-description.js,0
louislam/uptime-kuma,.github/copilot-instructions.md,api-router.js,0
louislam/uptime-kuma,.github/copilot-instructions.md,better-auth-router.ts,0
louislam/uptime-kuma,.github/copilot-instructions.md,compose.yaml,1
louislam/uptime-kuma,.github/copilot-instructions.md,data,0
louislam/uptime-kuma,.github/copilot-instructions.md,data/playwright-test,0
louislam/uptime-kuma,.github/copilot-instructions.md,db/knex_migrations,1
louislam/uptime-kuma,.github/copilot-instructions.md,dist,0
louislam/uptime-kuma,.github/copilot-instructions.md,docker,1
louislam/uptime-kuma,.github/copilot-instructions.md,extra/check-knex-filenames.mjs,1
louislam/uptime-kuma,.github/copilot-instructions.md,extra/check-lang-json.js,1
louislam/uptime-kuma,.github/copilot-instructions.md,extra/check-package-json.mjs,1
louislam/uptime-kuma,.github/copilot-instructions.md,jsdoc/require-jsdoc,0
louislam/uptime-kuma,.github/copilot-instructions.md,jsdoc/require-throws,0
louislam/uptime-kuma,.github/copilot-instructions.md,monitor.js,0
louislam/uptime-kuma,.github/copilot-instructions.md,node_modules,0
louislam/uptime-kuma,.github/copilot-instructions.md,private,0
louislam/uptime-kuma,.github/copilot-instructions.md,private/playwright-report,0
louislam/uptime-kuma,.github/copilot-instructions.md,server/better-auth.ts,1
louislam/uptime-kuma,.github/copilot-instructions.md,server/model,1
louislam/uptime-kuma,.github/copilot-instructions.md,server/model/monitor.js,1
louislam/uptime-kuma,.github/copilot-instructions.md,server/modules,1
louislam/uptime-kuma,.github/copilot-instructions.md,server/monitor-types,1
louislam/uptime-kuma,.github/copilot-instructions.md,server/monitor-types/MONITORING_TYPE.js,0
louislam/uptime-kuma,.github/copilot-instructions.md,server/notification-providers,1
louislam/uptime-kuma,.github/copilot-instructions.md,server/notification-providers/PROVIDER_NAME.js,0
louislam/uptime-kuma,.github/copilot-instructions.md,server/notification.js,1
louislam/uptime-kuma,.github/copilot-instructions.md,server/routers,1
louislam/uptime-kuma,.github/copilot-instructions.md,server/socket-handlers,1
louislam/uptime-kuma,.github/copilot-instructions.md,server/uptime-kuma-server.js,1
louislam/uptime-kuma,.github/copilot-instructions.md,server/util,1
louislam/uptime-kuma,.github/copilot-instructions.md,server/utils/knex,1
louislam/uptime-kuma,.github/copilot-instructions.md,setup-process.once.js,0
louislam/uptime-kuma,.github/copilot-instructions.md,src/auth-client.ts,1
louislam/uptime-kuma,.github/copilot-instructions.md,src/components/NotificationDialog.vue,1
louislam/uptime-kuma,.github/copilot-instructions.md,src/components/notifications/PROVIDER_NAME.vue,0
louislam/uptime-kuma,.github/copilot-instructions.md,src/components/notifications/index.js,1
louislam/uptime-kuma,.github/copilot-instructions.md,src/lang/en.json,1
louislam/uptime-kuma,.github/copilot-instructions.md,src/pages/EditMonitor.vue,1
louislam/uptime-kuma,.github/copilot-instructions.md,status-page-router.js,0
louislam/uptime-kuma,.github/copilot-instructions.md,test/backend-test/README.md,1
louislam/uptime-kuma,.github/copilot-instructions.md,test/backend-test/test-migration.js,1
louislam/uptime-kuma,.github/copilot-instructions.md,tmp,0
louislam/uptime-kuma,AGENTS.md,.github/copilot-instructions.md,1
louislam/uptime-kuma,AGENTS.md,CONTRIBUTING.md,1
MadsLorentzen/ai-job-search,AGENTS.md,.agents/skills,1
MadsLorentzen/ai-job-search,AGENTS.md,.claude,1
MadsLorentzen/ai-job-search,AGENTS.md,.claude/commands,1
MadsLorentzen/ai-job-search,AGENTS.md,.claude/skills,1
MadsLorentzen/ai-job-search,AGENTS.md,.claude/skills/job-application-assistant,1
MadsLorentzen/ai-job-search,AGENTS.md,.claude/skills/job-scraper,1
MadsLorentzen/ai-job-search,AGENTS.md,CLAUDE.md,1
MadsLorentzen/ai-job-search,AGENTS.md,SKILL.md,0
MadsLorentzen/ai-job-search,CLAUDE.md,.agents/skills,1
MadsLorentzen/ai-job-search,CLAUDE.md,.claude/skills,1
MadsLorentzen/ai-job-search,CLAUDE.md,05-cv-templates.md,0
MadsLorentzen/ai-job-search,CLAUDE.md,06-cover-letter-templates.md,0
MadsLorentzen/ai-job-search,CLAUDE.md,cover_letters,1
MadsLorentzen/ai-job-search,CLAUDE.md,cv,1
makeplane/plane,AGENTS.md,.env.example,1
makeplane/plane,AGENTS.md,.oxlintrc.json,1
makeplane/plane,AGENTS.md,apps/api,1
makeplane/plane,AGENTS.md,apps/api/.env,0
makeplane/plane,AGENTS.md,apps/api/pyproject.toml,1
makeplane/plane,AGENTS.md,apps/api/ruff.toml,1
makeplane/plane,AGENTS.md,apps/api/tests/RUNNING_TESTS.md,1
makeplane/plane,AGENTS.md,apps/api/tests/TESTING_GUIDE.md,0
makeplane/plane,AGENTS.md,apps/api/uv.lock,1
makeplane/plane,AGENTS.md,docker-compose-test.yml,1
makeplane/plane,AGENTS.md,packages/blocks,1
makeplane/plane,AGENTS.md,packages/shared-state,1
makeplane/plane,AGENTS.md,pyproject.toml,0
makeplane/plane,AGENTS.md,setup.sh,1
marktext/marktext,AGENTS.md,../../dist,0
marktext/marktext,AGENTS.md,../muya/lib/types/index.d.ts,0
marktext/marktext,AGENTS.md,.github/COMMENTING-GUIDELINES.md,1
marktext/marktext,AGENTS.md,.github/CONTRIBUTING.md,1
marktext/marktext,AGENTS.md,ARCHITECTURE.md,0
marktext/marktext,AGENTS.md,BUILD.md,0
marktext/marktext,AGENTS.md,DEBUGGING.md,0
marktext/marktext,AGENTS.md,INTERFACE.md,0
marktext/marktext,AGENTS.md,IPC.md,0
marktext/marktext,AGENTS.md,LINUX_DEV.md,0
marktext/marktext,AGENTS.md,PERFORMANCE.md,0
marktext/marktext,AGENTS.md,RELEASE.md,0
marktext/marktext,AGENTS.md,RELEASE_HOTFIX.md,0
marktext/marktext,AGENTS.md,build,0
marktext/marktext,AGENTS.md,dist,0
marktext/marktext,AGENTS.md,docs/assets,1
marktext/marktext,AGENTS.md,main,0
marktext/marktext,AGENTS.md,out,0
marktext/marktext,AGENTS.md,package.json,1
marktext/marktext,AGENTS.md,packages,1
marktext/marktext,AGENTS.md,packages/desktop,1
marktext/marktext,AGENTS.md,packages/desktop/electron-builder.yml,1
marktext/marktext,AGENTS.md,packages/desktop/electron.vite.config.ts,1
marktext/marktext,AGENTS.md,packages/desktop/patches,1
marktext/marktext,AGENTS.md,packages/desktop/src/common,1
marktext/marktext,AGENTS.md,packages/desktop/src/renderer/src,1
marktext/marktext,AGENTS.md,packages/desktop/src/shared,1
marktext/marktext,AGENTS.md,packages/desktop/src/shared/types,1
marktext/marktext,AGENTS.md,packages/desktop/src/shared/types/ipc.ts,1
marktext/marktext,AGENTS.md,packages/desktop/src/types,1
marktext/marktext,AGENTS.md,packages/desktop/src/types/global.d.ts,1
marktext/marktext,AGENTS.md,packages/muya/src/index.ts,1
marktext/marktext,AGENTS.md,packages/website/content/docs/dev,1
marktext/marktext,AGENTS.md,packages/website/content/docs/dev/IPC.md,1
marktext/marktext,AGENTS.md,packages/website/content/docs/dev/TYPESCRIPT.md,1
marktext/marktext,AGENTS.md,src,0
marktext/marktext,AGENTS.md,static,0
marktext/marktext,AGENTS.md,test,0
marktext/marktext,AGENTS.md,tsconfig.base.json,0
marktext/marktext,AGENTS.md,vitest.config.ts,0
mattpocock/skills,CLAUDE.md,.agents/adr/0002-ship-as-a-claude-code-plugin.md,1
mattpocock/skills,CLAUDE.md,.agents/install-block.md,1
mattpocock/skills,CLAUDE.md,.agents/invocation.md,1
mattpocock/skills,CLAUDE.md,.agents/writing-docs.md,1
mattpocock/skills,CLAUDE.md,.claude-plugin/marketplace.json,1
mattpocock/skills,CLAUDE.md,.claude-plugin/plugin.json,1
mattpocock/skills,CLAUDE.md,CHANGELOG.md,1
mattpocock/skills,CLAUDE.md,README.md,1
mattpocock/skills,CLAUDE.md,SCOPE.md,1
mattpocock/skills,CLAUDE.md,SKILL.md,0
mattpocock/skills,CLAUDE.md,agents/openai.yaml,0
mattpocock/skills,CLAUDE.md,deprecated,0
mattpocock/skills,CLAUDE.md,docs/agents/triage-labels.md,1
mattpocock/skills,CLAUDE.md,engineering,0
mattpocock/skills,CLAUDE.md,in-progress,0
mattpocock/skills,CLAUDE.md,misc,0
mattpocock/skills,CLAUDE.md,productivity,0
mattpocock/skills,CLAUDE.md,scripts/link-skills.sh,1
mattpocock/skills,CLAUDE.md,skills,1
mattpocock/skills,CLAUDE.md,skills/engineering/ask-matt/SKILL.md,1
mattpocock/skills,CLAUDE.md,writing-docs.md,0
mem0ai/mem0,AGENTS.md,.env,0
mem0ai/mem0,AGENTS.md,.github,1
mem0ai/mem0,AGENTS.md,.github/AGENTS.md,1
mem0ai/mem0,AGENTS.md,.github/ISSUE_TEMPLATE,1
mem0ai/mem0,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
mem0ai/mem0,AGENTS.md,.github/VOUCHED.td,1
mem0ai/mem0,AGENTS.md,.github/workflows,1
mem0ai/mem0,AGENTS.md,.github/workflows/pr-gate.yml,1
mem0ai/mem0,AGENTS.md,.github/workflows/vouch-check-pr.yml,1
mem0ai/mem0,AGENTS.md,.mdx,0
mem0ai/mem0,AGENTS.md,AGENTS.md,1
mem0ai/mem0,AGENTS.md,CODE_OF_CONDUCT.md,1
mem0ai/mem0,AGENTS.md,CONTRIBUTING.md,1
mem0ai/mem0,AGENTS.md,SECURITY.md,1
mem0ai/mem0,AGENTS.md,base.py,0
mem0ai/mem0,AGENTS.md,check-llms-txt-coverage.py,0
mem0ai/mem0,AGENTS.md,cli/node,1
mem0ai/mem0,AGENTS.md,cli/node/AGENTS.md,1
mem0ai/mem0,AGENTS.md,cli/python,1
mem0ai/mem0,AGENTS.md,cli/python/AGENTS.md,1
mem0ai/mem0,AGENTS.md,configs.py,0
mem0ai/mem0,AGENTS.md,docs,1
mem0ai/mem0,AGENTS.md,docs/AGENTS.md,1
mem0ai/mem0,AGENTS.md,docs/contributing/development.mdx,1
mem0ai/mem0,AGENTS.md,docs/contributing/documentation.mdx,1
mem0ai/mem0,AGENTS.md,evaluation,1
mem0ai/mem0,AGENTS.md,examples,1
mem0ai/mem0,AGENTS.md,integrations,1
mem0ai/mem0,AGENTS.md,integrations/AGENTS.md,1
mem0ai/mem0,AGENTS.md,integrations/opencode-plugin,1
mem0ai/mem0,AGENTS.md,integrations/vercel-ai-sdk,1
mem0ai/mem0,AGENTS.md,license/cla,0
mem0ai/mem0,AGENTS.md,llms.txt,0
mem0ai/mem0,AGENTS.md,mem0,1
mem0ai/mem0,AGENTS.md,mem0-ts,1
mem0ai/mem0,AGENTS.md,mem0-ts/AGENTS.md,1
mem0ai/mem0,AGENTS.md,mem0/AGENTS.md,1
mem0ai/mem0,AGENTS.md,mem0ai/memory-benchmarks,0
mem0ai/mem0,AGENTS.md,package.json,0
mem0ai/mem0,AGENTS.md,pr-reviews,0
mem0ai/mem0,AGENTS.md,pyproject.toml,1
mem0ai/mem0,AGENTS.md,scripts,1
mem0ai/mem0,AGENTS.md,server,1
mem0ai/mem0,AGENTS.md,server/AGENTS.md,1
mem0ai/mem0,AGENTS.md,skills,1
mem0ai/mem0,AGENTS.md,skills/AGENTS.md,1
mem0ai/mem0,AGENTS.md,snake_case.py,0
mem0ai/mem0,AGENTS.md,snake_case.ts,0
mem0ai/mem0,AGENTS.md,tests,1
mem0ai/mem0,AGENTS.md,tests/AGENTS.md,1
MemPalace/mempalace,CLAUDE.md,backends/__init__.py,0
MemPalace/mempalace,CLAUDE.md,dialect.py,0
MemPalace/mempalace,CLAUDE.md,mempalace/backends/base.py,1
MemPalace/mempalace,CLAUDE.md,mempalace/cli/parser.py,1
MemPalace/mempalace,CLAUDE.md,mempalace/config.py,1
MemPalace/mempalace,CLAUDE.md,mempalace/convo_miner.py,1
MemPalace/mempalace,CLAUDE.md,mempalace/mcp_server/schemas.py,1
MemPalace/mempalace,CLAUDE.md,mempalace/miner.py,1
MemPalace/mempalace,CLAUDE.md,mempalace/searcher,1
MemPalace/mempalace,CLAUDE.md,pyproject.toml,1
MemPalace/mempalace,CLAUDE.md,tests/conftest.py,1
microsoft/ai-agents-for-beginners,AGENTS.md,.devcontainer,1
microsoft/ai-agents-for-beginners,AGENTS.md,.env,0
microsoft/ai-agents-for-beginners,AGENTS.md,.env.example,1
microsoft/ai-agents-for-beginners,AGENTS.md,.github,1
microsoft/ai-agents-for-beginners,AGENTS.md,.github/workflows,1
microsoft/ai-agents-for-beginners,AGENTS.md,.github/workflows/smoke-test.yml,1
microsoft/ai-agents-for-beginners,AGENTS.md,.gitignore,1
microsoft/ai-agents-for-beginners,AGENTS.md,00-course-setup/README.md,1
microsoft/ai-agents-for-beginners,AGENTS.md,01-intro-to-ai-agents/code_samples,1
microsoft/ai-agents-for-beginners,AGENTS.md,01-python-agent-framework.ipynb,0
microsoft/ai-agents-for-beginners,AGENTS.md,14-sequential.ipynb,0
microsoft/ai-agents-for-beginners,AGENTS.md,16-python-agent-framework.ipynb,0
microsoft/ai-agents-for-beginners,AGENTS.md,17-local-agent-foundry-local.ipynb,0
microsoft/ai-agents-for-beginners,AGENTS.md,README.md,1
microsoft/ai-agents-for-beginners,AGENTS.md,__pycache__,0
microsoft/ai-agents-for-beginners,AGENTS.md,images,1
microsoft/ai-agents-for-beginners,AGENTS.md,requirements.txt,1
microsoft/ai-agents-for-beginners,AGENTS.md,tests,1
microsoft/ai-agents-for-beginners,AGENTS.md,tests/README.md,1
microsoft/ai-agents-for-beginners,AGENTS.md,translated_images,1
microsoft/ai-agents-for-beginners,AGENTS.md,venv,0
microsoft/AI-For-Beginners,AGENTS.md,.ipynb,0
microsoft/AI-For-Beginners,AGENTS.md,etc/CONTRIBUTING.md,1
microsoft/AI-For-Beginners,AGENTS.md,etc/quiz-app,1
microsoft/AI-For-Beginners,AGENTS.md,etc/quiz-app/package.json,1
microsoft/AI-For-Beginners,AGENTS.md,etc/quiz-app/src/assets/translations,1
microsoft/AI-For-Beginners,AGENTS.md,index.html,1
microsoft/AI-For-Beginners,AGENTS.md,lessons/0-course-setup/for-teachers.md,1
microsoft/AI-For-Beginners,AGENTS.md,translations,1
microsoft/autogen,.github/copilot-instructions.md,dotnet/AutoGen.sln,1
microsoft/autogen,.github/copilot-instructions.md,dotnet/global.json,1
microsoft/autogen,.github/copilot-instructions.md,dotnet/src,1
microsoft/autogen,.github/copilot-instructions.md,python/packages,1
microsoft/autogen,.github/copilot-instructions.md,python/pyproject.toml,1
microsoft/autogen,.github/copilot-instructions.md,python/uv.lock,1
microsoft/generative-ai-for-beginners,AGENTS.md,.devcontainer/devcontainer.json,1
microsoft/generative-ai-for-beginners,AGENTS.md,.devcontainer/post-create.sh,1
microsoft/generative-ai-for-beginners,AGENTS.md,.env,0
microsoft/generative-ai-for-beginners,AGENTS.md,00-course-setup/README.md,1
microsoft/generative-ai-for-beginners,AGENTS.md,CODE_OF_CONDUCT.md,1
microsoft/generative-ai-for-beginners,AGENTS.md,CONTRIBUTING.md,1
microsoft/generative-ai-for-beginners,AGENTS.md,SECURITY.md,1
microsoft/generative-ai-for-beginners,AGENTS.md,docsifytopdf.js,1
microsoft/generative-ai-for-beginners,AGENTS.md,package.json,1
microsoft/generative-ai-for-beginners,AGENTS.md,python,0
microsoft/generative-ai-for-beginners,AGENTS.md,requirements.txt,1
microsoft/generative-ai-for-beginners,AGENTS.md,translated_images,1
microsoft/generative-ai-for-beginners,AGENTS.md,translations,1
microsoft/generative-ai-for-beginners,AGENTS.md,tsconfig.json,0
microsoft/generative-ai-for-beginners,AGENTS.md,typescript,0
microsoft/ML-For-Beginners,AGENTS.md,.github/workflows/co-op-translator.yml,0
microsoft/ML-For-Beginners,AGENTS.md,.ipynb,0
microsoft/ML-For-Beginners,AGENTS.md,.rmd,0
microsoft/ML-For-Beginners,AGENTS.md,2-Regression/1-Tools,1
microsoft/ML-For-Beginners,AGENTS.md,CODE_OF_CONDUCT.md,1
microsoft/ML-For-Beginners,AGENTS.md,README.md,1
microsoft/ML-For-Beginners,AGENTS.md,assignment.md,0
microsoft/ML-For-Beginners,AGENTS.md,images,1
microsoft/ML-For-Beginners,AGENTS.md,notebook.ipynb,0
microsoft/ML-For-Beginners,AGENTS.md,quiz-app,1
microsoft/ML-For-Beginners,AGENTS.md,quiz-app/package.json,1
microsoft/ML-For-Beginners,AGENTS.md,solution,0
microsoft/ML-For-Beginners,AGENTS.md,solution/R,0
microsoft/playwright,AGENTS.md,.claude/skills/playwright-dev/api.md,1
microsoft/playwright,AGENTS.md,.claude/skills/playwright-dev/library.md,1
microsoft/playwright,AGENTS.md,.claude/skills/playwright-dev/tools.md,1
microsoft/playwright,AGENTS.md,.claude/skills/playwright-dev/vendor.md,1
microsoft/playwright,AGENTS.md,browser_patches,1
microsoft/playwright,AGENTS.md,class-locator.md,0
microsoft/playwright,AGENTS.md,class-page.md,0
microsoft/playwright,AGENTS.md,docs/src,1
microsoft/playwright,AGENTS.md,docs/src/api,1
microsoft/playwright,AGENTS.md,tests,1
microsoft/playwright,AGENTS.md,tests/library,1
microsoft/playwright,AGENTS.md,tests/mcp,1
microsoft/playwright,AGENTS.md,tests/page,1
microsoft/playwright,AGENTS.md,tests/playwright-test,1
microsoft/playwright,AGENTS.md,utils,1
microsoft/PowerToys,.github/copilot-instructions.md,../AGENTS.md,1
microsoft/PowerToys,.github/copilot-instructions.md,../doc/devdocs/core/architecture.md,1
microsoft/PowerToys,.github/copilot-instructions.md,../doc/devdocs/development/style.md,1
microsoft/PowerToys,.github/copilot-instructions.md,.github/instructions/common-libraries.instructions.md,1
microsoft/PowerToys,.github/copilot-instructions.md,.github/instructions/runner-settings-ui.instructions.md,1
microsoft/PowerToys,.github/copilot-instructions.md,src/.clang-format,1
microsoft/PowerToys,.github/copilot-instructions.md,src/.editorconfig,1
microsoft/PowerToys,AGENTS.md,.csproj,0
microsoft/PowerToys,AGENTS.md,.github/instructions/common-libraries.instructions.md,1
microsoft/PowerToys,AGENTS.md,.github/instructions/runner-settings-ui.instructions.md,1
microsoft/PowerToys,AGENTS.md,NOTICE.md,1
microsoft/PowerToys,AGENTS.md,build-essentials.cmd,0
microsoft/PowerToys,AGENTS.md,doc/devdocs,1
microsoft/PowerToys,AGENTS.md,doc/devdocs/core/architecture.md,1
microsoft/PowerToys,AGENTS.md,doc/devdocs/core/runner.md,1
microsoft/PowerToys,AGENTS.md,doc/devdocs/core/settings/readme.md,1
microsoft/PowerToys,AGENTS.md,doc/devdocs/development/guidelines.md,1
microsoft/PowerToys,AGENTS.md,doc/devdocs/development/logging.md,1
microsoft/PowerToys,AGENTS.md,doc/devdocs/development/style.md,1
microsoft/PowerToys,AGENTS.md,doc/devdocs/development/ui-tests.md,1
microsoft/PowerToys,AGENTS.md,doc/devdocs/modules/interface.md,1
microsoft/PowerToys,AGENTS.md,doc/devdocs/tools/fuzzingtesting.md,1
microsoft/PowerToys,AGENTS.md,doc/devdocs/tools/readme.md,1
microsoft/PowerToys,AGENTS.md,installer,1
microsoft/PowerToys,AGENTS.md,src/common,1
microsoft/PowerToys,AGENTS.md,src/modules,1
microsoft/PowerToys,AGENTS.md,src/runner,1
microsoft/PowerToys,AGENTS.md,src/settings-ui,1
microsoft/PowerToys,AGENTS.md,tools/build,1
microsoft/PowerToys,AGENTS.md,tools/build/BUILD-GUIDELINES.md,1
microsoft/PowerToys,AGENTS.md,tools/build/build.cmd,1
microsoft/PowerToys,AGENTS.md,tools/build/build.ps1,1
microsoft/TypeScript,.github/copilot-instructions.md,.ts,0
microsoft/TypeScript,.github/copilot-instructions.md,.tsx,0
microsoft/TypeScript,.github/copilot-instructions.md,packages/typescript,1
microsoft/TypeScript,.github/copilot-instructions.md,packages/vscode-typescript,1
microsoft/TypeScript,.github/copilot-instructions.md,tsc/internal,1
microsoft/TypeScript,.github/copilot-instructions.md,tsc/testdata/baselines/local,0
microsoft/TypeScript,.github/copilot-instructions.md,tsc/testdata/baselines/reference,1
microsoft/TypeScript,.github/copilot-instructions.md,tsc/testdata/tests/cases,1
microsoft/TypeScript,.github/copilot-instructions.md,tsc/testdata/tests/cases/compiler,1
microsoft/vscode,.github/copilot-instructions.md,build,1
microsoft/vscode,.github/copilot-instructions.md,css-language-features,0
microsoft/vscode,.github/copilot-instructions.md,debug-auto-launch,0
microsoft/vscode,.github/copilot-instructions.md,emmet,0
microsoft/vscode,.github/copilot-instructions.md,extension-editing,0
microsoft/vscode,.github/copilot-instructions.md,extensions,1
microsoft/vscode,.github/copilot-instructions.md,git,0
microsoft/vscode,.github/copilot-instructions.md,html-language-features,0
microsoft/vscode,.github/copilot-instructions.md,instructions/design-tokens.instructions.md,1
microsoft/vscode,.github/copilot-instructions.md,markdown-language-features,0
microsoft/vscode,.github/copilot-instructions.md,out,0
microsoft/vscode,.github/copilot-instructions.md,package.json,1
microsoft/vscode,.github/copilot-instructions.md,resources,1
microsoft/vscode,.github/copilot-instructions.md,scripts,1
microsoft/vscode,.github/copilot-instructions.md,scripts/test-integration.sh,1
microsoft/vscode,.github/copilot-instructions.md,scripts/test.sh,1
microsoft/vscode,.github/copilot-instructions.md,skills/design-philosophy/SKILL.md,1
microsoft/vscode,.github/copilot-instructions.md,src,1
microsoft/vscode,.github/copilot-instructions.md,src/vs/base,1
microsoft/vscode,.github/copilot-instructions.md,src/vs/code,1
microsoft/vscode,.github/copilot-instructions.md,src/vs/editor,1
microsoft/vscode,.github/copilot-instructions.md,src/vs/platform,1
microsoft/vscode,.github/copilot-instructions.md,src/vs/server,1
microsoft/vscode,.github/copilot-instructions.md,src/vs/sessions,1
microsoft/vscode,.github/copilot-instructions.md,src/vs/workbench,1
microsoft/vscode,.github/copilot-instructions.md,test,1
microsoft/vscode,.github/copilot-instructions.md,typescript-language-features,0
microsoft/vscode,.github/copilot-instructions.md,vs/nls,0
microsoft/vscode,.github/copilot-instructions.md,vs/workbench,0
microsoft/vscode,.github/copilot-instructions.md,vscode-api-tests,0
microsoft/vscode,.github/copilot-instructions.md,workbench/api,0
microsoft/vscode,.github/copilot-instructions.md,workbench/browser,0
microsoft/vscode,.github/copilot-instructions.md,workbench/contrib,0
microsoft/vscode,.github/copilot-instructions.md,workbench/services,0
microsoft/vscode,AGENTS.md,.github/copilot-instructions.md,1
microsoft/Web-Dev-For-Beginners,AGENTS.md,.env,0
microsoft/Web-Dev-For-Beginners,AGENTS.md,.github/workflows/azure-static-web-apps-ashy-river-0debb7803.yml,1
microsoft/Web-Dev-For-Beginners,AGENTS.md,.gitignore,1
microsoft/Web-Dev-For-Beginners,AGENTS.md,5-browser-extension/README.md,1
microsoft/Web-Dev-For-Beginners,AGENTS.md,6-space-game/README.md,1
microsoft/Web-Dev-For-Beginners,AGENTS.md,7-bank-project/README.md,1
microsoft/Web-Dev-For-Beginners,AGENTS.md,9-chat-project/README.md,1
microsoft/Web-Dev-For-Beginners,AGENTS.md,CONTRIBUTING.md,1
microsoft/Web-Dev-For-Beginners,AGENTS.md,docs/_sidebar.md,1
microsoft/Web-Dev-For-Beginners,AGENTS.md,images,1
microsoft/Web-Dev-For-Beginners,AGENTS.md,package-lock.json,1
microsoft/Web-Dev-For-Beginners,AGENTS.md,quiz-app/README.md,1
microsoft/Web-Dev-For-Beginners,AGENTS.md,solution,0
microsoft/Web-Dev-For-Beginners,AGENTS.md,start,0
microsoft/Web-Dev-For-Beginners,AGENTS.md,your-work,0
moby/moby,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
moby/moby,AGENTS.md,CONTRIBUTING.md,1
modelcontextprotocol/servers,AGENTS.md,.claude/skills,1
modelcontextprotocol/servers,AGENTS.md,.claude/skills/board-ops/SKILL.md,1
modelcontextprotocol/servers,AGENTS.md,.claude/skills/client-smoke/SKILL.md,1
modelcontextprotocol/servers,AGENTS.md,.claude/skills/issue-create/SKILL.md,1
modelcontextprotocol/servers,AGENTS.md,.claude/skills/issue-triage/SKILL.md,1
modelcontextprotocol/servers,AGENTS.md,.claude/skills/local-dev/SKILL.md,1
modelcontextprotocol/servers,AGENTS.md,.claude/skills/pr-flow/SKILL.md,1
modelcontextprotocol/servers,AGENTS.md,.claude/skills/pre-push-gate/SKILL.md,1
modelcontextprotocol/servers,AGENTS.md,.claude/skills/project-structure/SKILL.md,1
modelcontextprotocol/servers,AGENTS.md,.claude/skills/release/SKILL.md,1
modelcontextprotocol/servers,AGENTS.md,.claude/skills/security-advisory/SKILL.md,1
modelcontextprotocol/servers,AGENTS.md,.claude/skills/testing/SKILL.md,1
modelcontextprotocol/servers,AGENTS.md,.github/ISSUE_TEMPLATE,1
modelcontextprotocol/servers,AGENTS.md,.github/dependabot.yml,0
modelcontextprotocol/servers,AGENTS.md,.github/pull_request_template.md,1
modelcontextprotocol/servers,AGENTS.md,.github/workflows/dco.yml,1
modelcontextprotocol/servers,AGENTS.md,.js,0
modelcontextprotocol/servers,AGENTS.md,.mcp.json,1
modelcontextprotocol/servers,AGENTS.md,AGENTS.md,1
modelcontextprotocol/servers,AGENTS.md,CONTRIBUTING.md,1
modelcontextprotocol/servers,AGENTS.md,README.md,1
modelcontextprotocol/servers,AGENTS.md,RELEASING.md,1
modelcontextprotocol/servers,AGENTS.md,SKILL.md,0
modelcontextprotocol/servers,AGENTS.md,__tests__,0
modelcontextprotocol/servers,AGENTS.md,changeset-release/v2/main,0
modelcontextprotocol/servers,AGENTS.md,claude.yml,0
modelcontextprotocol/servers,AGENTS.md,dependabot-alerts.yml,0
modelcontextprotocol/servers,AGENTS.md,dependency-refresh.yml,0
modelcontextprotocol/servers,AGENTS.md,docs/contribution-model.md,1
modelcontextprotocol/servers,AGENTS.md,docs/quality-gate.md,1
modelcontextprotocol/servers,AGENTS.md,docs/skill-authoring.md,1
modelcontextprotocol/servers,AGENTS.md,index.ts,0
modelcontextprotocol/servers,AGENTS.md,origin/v2/main,0
modelcontextprotocol/servers,AGENTS.md,package.json,1
modelcontextprotocol/servers,AGENTS.md,pyproject.toml,0
modelcontextprotocol/servers,AGENTS.md,python.yml,0
modelcontextprotocol/servers,AGENTS.md,release.yml,0
modelcontextprotocol/servers,AGENTS.md,scripts/dependabot-alerts.mjs,1
modelcontextprotocol/servers,AGENTS.md,scripts/dependency-refresh.mjs,1
modelcontextprotocol/servers,AGENTS.md,scripts/lib/skill-manifest.mjs,1
modelcontextprotocol/servers,AGENTS.md,scripts/lib/sweep.mjs,1
modelcontextprotocol/servers,AGENTS.md,scripts/lib/workflow-gate.mjs,1
modelcontextprotocol/servers,AGENTS.md,scripts/sdk-watch.mjs,1
modelcontextprotocol/servers,AGENTS.md,sdk-watch.test.mjs,0
modelcontextprotocol/servers,AGENTS.md,sdk-watch.yml,0
modelcontextprotocol/servers,AGENTS.md,src,1
modelcontextprotocol/servers,AGENTS.md,src/everything/AGENTS.md,1
modelcontextprotocol/servers,AGENTS.md,tests,0
modelcontextprotocol/servers,AGENTS.md,typescript.yml,0
modelcontextprotocol/servers,AGENTS.md,uv.lock,0
modelcontextprotocol/servers,AGENTS.md,v2/fix/4810-filesystem-symlink-escape,0
modelcontextprotocol/servers,AGENTS.md,v2/main,0
modelcontextprotocol/servers,AGENTS.md,version.ts,0
modelcontextprotocol/servers,AGENTS.md,vitest.config.ts,0
moeru-ai/airi,.github/copilot-instructions.md,AGENTS.md,1
moeru-ai/airi,.github/copilot-instructions.md,moeru-ai/airi,0
moeru-ai/airi,AGENTS.md,.agents/skills/agent-browser-electron/SKILL.md,1
moeru-ai/airi,AGENTS.md,.agents/skills/agent-browser/SKILL.md,1
moeru-ai/airi,AGENTS.md,.agents/skills/analyze-io-traces/SKILL.md,1
moeru-ai/airi,AGENTS.md,.agents/skills/create-pr/SKILL.md,1
moeru-ai/airi,AGENTS.md,.agents/skills/enforce-rules-for-i18n/SKILL.md,1
moeru-ai/airi,AGENTS.md,.agents/skills/enforce-rules-for-pinia-synced/SKILL.md,1
moeru-ai/airi,AGENTS.md,.agents/skills/enforce-rules-for-typescript/SKILL.md,1
moeru-ai/airi,AGENTS.md,.agents/skills/enforce-rules-for-unocss/SKILL.md,1
moeru-ai/airi,AGENTS.md,.agents/skills/enforce-rules-for-vitest/SKILL.md,1
moeru-ai/airi,AGENTS.md,.agents/skills/simple-english/SKILL.md,1
moeru-ai/airi,AGENTS.md,.agents/skills/use-agent-browser-for-airi/SKILL.md,1
moeru-ai/airi,AGENTS.md,.agents/skills/use-agent-browser-with-input-file/SKILL.md,1
moeru-ai/airi,AGENTS.md,.github/copilot-instructions.md,1
moeru-ai/airi,AGENTS.md,.github/workflows,1
moeru-ai/airi,AGENTS.md,AGENTS.md,1
moeru-ai/airi,AGENTS.md,CLAUDE.md,1
moeru-ai/airi,AGENTS.md,DESIGN.md,1
moeru-ai/airi,AGENTS.md,README.md,1
moeru-ai/airi,AGENTS.md,apps,1
moeru-ai/airi,AGENTS.md,apps/stage-pocket,1
moeru-ai/airi,AGENTS.md,apps/stage-tamagotchi,1
moeru-ai/airi,AGENTS.md,apps/stage-tamagotchi/electron.vite.config.ts,1
moeru-ai/airi,AGENTS.md,apps/stage-tamagotchi/src/main/index.ts,1
moeru-ai/airi,AGENTS.md,apps/stage-tamagotchi/src/main/services/electron,1
moeru-ai/airi,AGENTS.md,apps/stage-tamagotchi/src/renderer/layouts/settings.vue,1
moeru-ai/airi,AGENTS.md,apps/stage-tamagotchi/src/renderer/pages,1
moeru-ai/airi,AGENTS.md,apps/stage-tamagotchi/src/shared,1
moeru-ai/airi,AGENTS.md,apps/stage-web,1
moeru-ai/airi,AGENTS.md,apps/stage-web/src/pages,1
moeru-ai/airi,AGENTS.md,apps/stage-web/src/styles,1
moeru-ai/airi,AGENTS.md,apps/stage-web/vite.config.ts,1
moeru-ai/airi,AGENTS.md,docs/ai/adr,1
moeru-ai/airi,AGENTS.md,eslint.config.ts,1
moeru-ai/airi,AGENTS.md,module.js,0
moeru-ai/airi,AGENTS.md,module.ts,0
moeru-ai/airi,AGENTS.md,moeru-ai/airi,0
moeru-ai/airi,AGENTS.md,package.json,1
moeru-ai/airi,AGENTS.md,packages,1
moeru-ai/airi,AGENTS.md,packages/i18n,1
moeru-ai/airi,AGENTS.md,packages/i18n/AGENTS.md,1
moeru-ai/airi,AGENTS.md,packages/model-driver-mediapipe,1
moeru-ai/airi,AGENTS.md,packages/server-runtime,1
moeru-ai/airi,AGENTS.md,packages/server-sdk,1
moeru-ai/airi,AGENTS.md,packages/server-shared,1
moeru-ai/airi,AGENTS.md,packages/stage-layouts,1
moeru-ai/airi,AGENTS.md,packages/stage-layouts/src/layouts/settings.vue,1
moeru-ai/airi,AGENTS.md,packages/stage-pages,1
moeru-ai/airi,AGENTS.md,packages/stage-shared,1
moeru-ai/airi,AGENTS.md,packages/stage-ui,1
moeru-ai/airi,AGENTS.md,packages/stage-ui-three,1
moeru-ai/airi,AGENTS.md,packages/stage-ui/histoire.config.ts,1
moeru-ai/airi,AGENTS.md,packages/stage-ui/src,1
moeru-ai/airi,AGENTS.md,packages/stage-ui/src/components,1
moeru-ai/airi,AGENTS.md,packages/stage-ui/src/components/misc/Button.story.vue,0
moeru-ai/airi,AGENTS.md,packages/stage-ui/src/components/scenarios,1
moeru-ai/airi,AGENTS.md,packages/stage-ui/src/composables,1
moeru-ai/airi,AGENTS.md,packages/stage-ui/stories,1
moeru-ai/airi,AGENTS.md,packages/ui,1
moeru-ai/airi,AGENTS.md,plugins,1
moeru-ai/airi,AGENTS.md,server,1
moeru-ai/airi,AGENTS.md,server/AGENTS.md,1
moeru-ai/airi,AGENTS.md,server/apps/api,1
moeru-ai/airi,AGENTS.md,server/apps/api/AGENTS.md,1
moeru-ai/airi,AGENTS.md,server/apps/auth,1
moeru-ai/airi,AGENTS.md,server/dev/caddy,1
moeru-ai/airi,AGENTS.md,server/docker-compose.yaml,1
moeru-ai/airi,AGENTS.md,server/docs/ai/adr,1
moeru-ai/airi,AGENTS.md,server/packages,1
moeru-ai/airi,AGENTS.md,services,1
moeru-ai/airi,AGENTS.md,services/computer-use-mcp,1
moeru-ai/airi,AGENTS.md,stores/modules,0
moeru-ai/airi,AGENTS.md,stores/providers,0
moeru-ai/airi,AGENTS.md,tsconfig.json,1
moeru-ai/airi,AGENTS.md,uno.config.ts,1
moeru-ai/airi,AGENTS.md,username/feat/short-name,0
moeru-ai/airi,AGENTS.md,vitest.config.ts,1
morluto/rea,AGENTS.md,.agents/skills/reverse-engineer-anything,1
morluto/rea,AGENTS.md,.cache/mcp-tool-catalog.json,0
morluto/rea,AGENTS.md,.nvmrc,1
morluto/rea,AGENTS.md,CONTRIBUTING.md,1
morluto/rea,AGENTS.md,README.md,1
morluto/rea,AGENTS.md,crates/turborepo-cli/src/cli/agent_guidance.rs,0
morluto/rea,AGENTS.md,dist,0
morluto/rea,AGENTS.md,docs,1
morluto/rea,AGENTS.md,docs/README.md,0
morluto/rea,AGENTS.md,docs/architecture.mermaid,1
morluto/rea,AGENTS.md,docs/public/product-catalog.json,0
morluto/rea,AGENTS.md,docs/testing.md,1
morluto/rea,AGENTS.md,docs/tool-design.md,1
morluto/rea,AGENTS.md,node_modules,0
morluto/rea,AGENTS.md,package.json,1
morluto/rea,AGENTS.md,skills,0
morluto/rea,AGENTS.md,src/process,1
morluto/rea,AGENTS.md,turbo.json,1
morluto/rea,AGENTS.md,turbo.jsonc,0
mozilla/pdf.js,AGENTS.md,annotation_editor_layer_builder.js,0
mozilla/pdf.js,AGENTS.md,annotation_layer.js,0
mozilla/pdf.js,AGENTS.md,api.js,0
mozilla/pdf.js,AGENTS.md,app.js,0
mozilla/pdf.js,AGENTS.md,build/generic/build,0
mozilla/pdf.js,AGENTS.md,canvas.js,0
mozilla/pdf.js,AGENTS.md,colorspace.js,0
mozilla/pdf.js,AGENTS.md,editor,0
mozilla/pdf.js,AGENTS.md,eslint.config.mjs,1
mozilla/pdf.js,AGENTS.md,evaluator.js,0
mozilla/pdf.js,AGENTS.md,external,1
mozilla/pdf.js,AGENTS.md,fetch_stream.js,0
mozilla/pdf.js,AGENTS.md,font.js,0
mozilla/pdf.js,AGENTS.md,fonts.js,0
mozilla/pdf.js,AGENTS.md,gulpfile.mjs,1
mozilla/pdf.js,AGENTS.md,icc_colorspace.js,0
mozilla/pdf.js,AGENTS.md,image_utils.js,0
mozilla/pdf.js,AGENTS.md,l10n,1
mozilla/pdf.js,AGENTS.md,message_handler.js,0
mozilla/pdf.js,AGENTS.md,metadata.js,0
mozilla/pdf.js,AGENTS.md,network.js,0
mozilla/pdf.js,AGENTS.md,node_stream.js,0
mozilla/pdf.js,AGENTS.md,operator_list.js,0
mozilla/pdf.js,AGENTS.md,pdf.js,0
mozilla/pdf.js,AGENTS.md,pdf.worker.js,0
mozilla/pdf.js,AGENTS.md,pdf_find_controller.js,0
mozilla/pdf.js,AGENTS.md,pdf_outline_viewer.js,0
mozilla/pdf.js,AGENTS.md,pdf_page_view.js,0
mozilla/pdf.js,AGENTS.md,pdf_presentation_mode.js,0
mozilla/pdf.js,AGENTS.md,pdf_sidebar.js,0
mozilla/pdf.js,AGENTS.md,pdf_thumbnail_view.js,0
mozilla/pdf.js,AGENTS.md,pdf_viewer.js,0
mozilla/pdf.js,AGENTS.md,src/core,1
mozilla/pdf.js,AGENTS.md,src/core/xfa,1
mozilla/pdf.js,AGENTS.md,src/display,1
mozilla/pdf.js,AGENTS.md,src/pdf.js,1
mozilla/pdf.js,AGENTS.md,src/pdf.sandbox.js,1
mozilla/pdf.js,AGENTS.md,src/pdf.scripting.js,1
mozilla/pdf.js,AGENTS.md,src/pdf.worker.js,1
mozilla/pdf.js,AGENTS.md,src/scripting_api,1
mozilla/pdf.js,AGENTS.md,src/shared,1
mozilla/pdf.js,AGENTS.md,test/integration,1
mozilla/pdf.js,AGENTS.md,test/ref,0
mozilla/pdf.js,AGENTS.md,test/test_manifest.json,1
mozilla/pdf.js,AGENTS.md,test/unit,1
mozilla/pdf.js,AGENTS.md,text_layer.js,0
mozilla/pdf.js,AGENTS.md,util.js,0
mozilla/pdf.js,AGENTS.md,web,1
mozilla/pdf.js,AGENTS.md,web/viewer.html,1
mozilla/pdf.js,AGENTS.md,web/viewer.mjs,0
mui/material-ui,AGENTS.md,.md,0
mui/material-ui,AGENTS.md,.tsx,0
mui/material-ui,AGENTS.md,AGENTS.md,1
mui/material-ui,AGENTS.md,client.ts,0
mui/material-ui,AGENTS.md,docs/public/static/error-codes.json,1
mui/material-ui,AGENTS.md,error-codes.json,0
mui/material-ui,AGENTS.md,index.ts,0
mui/material-ui,AGENTS.md,next/font,0
mui/material-ui,AGENTS.md,packages-internal/core-docs/src/DemoContent/DemoContent.tsx,1
mui/material-ui,AGENTS.md,packages/mui-material/src,1
mui/material-ui,AGENTS.md,skills,1
mui/material-ui,AGENTS.md,skills/material-ui-nextjs/AGENTS.md,1
mui/material-ui,AGENTS.md,skills/material-ui-styling/AGENTS.md,1
mui/material-ui,AGENTS.md,skills/material-ui-tailwind/AGENTS.md,1
mui/material-ui,AGENTS.md,skills/material-ui-theming/AGENTS.md,1
mui/material-ui,AGENTS.md,test/regressions/a11y/a11yReporter.ts,1
mui/material-ui,AGENTS.md,test/regressions/a11y/axe.ts,1
mui/material-ui,AGENTS.md,test/regressions/demoMeta.ts,1
mui/material-ui,AGENTS.md,test/regressions/index.test.js,1
mui/material-ui,CLAUDE.md,AGENTS.md,1
multica-ai/multica,AGENTS.md,.env,0
multica-ai/multica,AGENTS.md,.github/RELEASING.md,1
multica-ai/multica,AGENTS.md,.test.ts,0
multica-ai/multica,AGENTS.md,CLAUDE.md,1
multica-ai/multica,AGENTS.md,CONTRIBUTING.md,1
multica-ai/multica,AGENTS.md,apps/desktop,1
multica-ai/multica,AGENTS.md,apps/desktop/src/renderer/src/platform,1
multica-ai/multica,AGENTS.md,apps/desktop/src/renderer/src/stores/window-overlay-store.ts,1
multica-ai/multica,AGENTS.md,apps/docs,1
multica-ai/multica,AGENTS.md,apps/docs/content/docs/developers/conventions.mdx,1
multica-ai/multica,AGENTS.md,apps/docs/content/docs/developers/conventions.zh.mdx,1
multica-ai/multica,AGENTS.md,apps/mobile,1
multica-ai/multica,AGENTS.md,apps/mobile/AGENTS.md,1
multica-ai/multica,AGENTS.md,apps/web,1
multica-ai/multica,AGENTS.md,apps/web/platform,1
multica-ai/multica,AGENTS.md,e2e,1
multica-ai/multica,AGENTS.md,package.json,1
multica-ai/multica,AGENTS.md,packages/core,1
multica-ai/multica,AGENTS.md,packages/core/api/schema.ts,1
multica-ai/multica,AGENTS.md,packages/core/paths/reserved-slugs.ts,1
multica-ai/multica,AGENTS.md,packages/ui,1
multica-ai/multica,AGENTS.md,packages/ui/components/ui,1
multica-ai/multica,AGENTS.md,packages/ui/docs/button.md,1
multica-ai/multica,AGENTS.md,packages/ui/docs/dialog.md,1
multica-ai/multica,AGENTS.md,packages/ui/styles,1
multica-ai/multica,AGENTS.md,packages/ui/styles/tokens.css,1
multica-ai/multica,AGENTS.md,packages/views,1
multica-ai/multica,AGENTS.md,packages/views/layout,1
multica-ai/multica,AGENTS.md,packages/views/settings/components/workspace-tab.tsx,1
multica-ai/multica,AGENTS.md,pnpm-workspace.yaml,1
multica-ai/multica,AGENTS.md,process.env,0
multica-ai/multica,AGENTS.md,scripts/agent-cli-command-names.txt,1
multica-ai/multica,AGENTS.md,server,1
multica-ai/multica,AGENTS.md,server/internal/handler,1
multica-ai/multica,AGENTS.md,server/internal/handler/reserved_slugs.json,1
multica-ai/multica,AGENTS.md,server/internal/testutil,1
mvanhorn/last30days-skill,.github/copilot-instructions.md,AGENTS.md,1
mvanhorn/last30days-skill,.github/copilot-instructions.md,CHANGELOG.md,1
mvanhorn/last30days-skill,.github/copilot-instructions.md,CONTRIBUTING.md,1
mvanhorn/last30days-skill,AGENTS.md,.env,0
mvanhorn/last30days-skill,AGENTS.md,.github/scripts/prepare_release.py,1
mvanhorn/last30days-skill,AGENTS.md,.github/workflows/security.yml,1
mvanhorn/last30days-skill,AGENTS.md,.grok-plugin/marketplace.json,1
mvanhorn/last30days-skill,AGENTS.md,.grok-plugin/plugin.json,1
mvanhorn/last30days-skill,AGENTS.md,.venv,0
mvanhorn/last30days-skill,AGENTS.md,AGENTS.md,1
mvanhorn/last30days-skill,AGENTS.md,BETA.md,0
mvanhorn/last30days-skill,AGENTS.md,CHANGELOG.md,1
mvanhorn/last30days-skill,AGENTS.md,CONCEPTS.md,1
mvanhorn/last30days-skill,AGENTS.md,CONFIGURATION.md,1
mvanhorn/last30days-skill,AGENTS.md,CONTRIBUTING.md,1
mvanhorn/last30days-skill,AGENTS.md,HERMES_SETUP.md,1
mvanhorn/last30days-skill,AGENTS.md,README.de.md,1
mvanhorn/last30days-skill,AGENTS.md,README.es.md,1
mvanhorn/last30days-skill,AGENTS.md,README.fr.md,1
mvanhorn/last30days-skill,AGENTS.md,README.ja.md,1
mvanhorn/last30days-skill,AGENTS.md,README.md,1
mvanhorn/last30days-skill,AGENTS.md,README.pt-BR.md,1
mvanhorn/last30days-skill,AGENTS.md,README.zh-CN.md,1
mvanhorn/last30days-skill,AGENTS.md,SKILL.md,0
mvanhorn/last30days-skill,AGENTS.md,changelog-guard.yml,0
mvanhorn/last30days-skill,AGENTS.md,changelog.d,1
mvanhorn/last30days-skill,AGENTS.md,changelog.d/README.md,1
mvanhorn/last30days-skill,AGENTS.md,docs/plans/2026-04-17-005-feat-beta-skill-from-private-repo-plan.md,0
mvanhorn/last30days-skill,AGENTS.md,docs/solutions,1
mvanhorn/last30days-skill,AGENTS.md,docs/solutions/integration-issues/digg-cli-agent-path-setup-wizard.md,1
mvanhorn/last30days-skill,AGENTS.md,lib/__init__.py,0
mvanhorn/last30days-skill,AGENTS.md,mvanhorn/last30days-skill,0
mvanhorn/last30days-skill,AGENTS.md,mvanhorn/last30days-skill-private,0
mvanhorn/last30days-skill,AGENTS.md,pyproject.toml,1
mvanhorn/last30days-skill,AGENTS.md,references/setup-wizard.md,0
mvanhorn/last30days-skill,AGENTS.md,release.yml,0
mvanhorn/last30days-skill,AGENTS.md,scripts/last30days.py,0
mvanhorn/last30days-skill,AGENTS.md,skills/last30days/SKILL.md,1
mvanhorn/last30days-skill,AGENTS.md,skills/last30days/references,1
mvanhorn/last30days-skill,AGENTS.md,skills/last30days/scripts/last30days.py,1
mvanhorn/last30days-skill,AGENTS.md,skills/last30days/scripts/lib,1
mvanhorn/last30days-skill,AGENTS.md,skills/last30days/scripts/lib/env.py,1
mvanhorn/last30days-skill,AGENTS.md,skills/last30days/scripts/lib/vendor/bird-search,1
mvanhorn/last30days-skill,AGENTS.md,tests/test_changelog_workflow.py,1
mvanhorn/last30days-skill,AGENTS.md,tests/test_onboarding_contract.py,1
mvanhorn/last30days-skill,AGENTS.md,tests/test_plugin_contract.py,1
mvanhorn/last30days-skill,AGENTS.md,tests/test_source_log_visibility.py,1
mvanhorn/last30days-skill,AGENTS.md,uv.lock,1
mvanhorn/last30days-skill,AGENTS.md,xai-org/plugin-marketplace,0
n8n-io/n8n,AGENTS.md,.agent-setup/summary.json,0
n8n-io/n8n,AGENTS.md,.agents/skills,1
n8n-io/n8n,AGENTS.md,.agents/skills/AGENTS.md,1
n8n-io/n8n,AGENTS.md,.claude/plugins/n8n,1
n8n-io/n8n,AGENTS.md,.claude/plugins/n8n/README.md,1
n8n-io/n8n,AGENTS.md,.claude/plugins/n8n/skills,1
n8n-io/n8n,AGENTS.md,.code-health-baseline.json,1
n8n-io/n8n,AGENTS.md,.devcontainer/codespaces/README.md,1
n8n-io/n8n,AGENTS.md,.github/DEVELOPING_V3.md,1
n8n-io/n8n,AGENTS.md,.github/pull_request_template.md,1
n8n-io/n8n,AGENTS.md,.github/pull_request_title_conventions.md,1
n8n-io/n8n,AGENTS.md,.opencode/skills/setup-mcps,1
n8n-io/n8n,AGENTS.md,CLAUDE.md,1
n8n-io/n8n,AGENTS.md,base.ts,0
n8n-io/n8n,AGENTS.md,diff.mjs,0
n8n-io/n8n,AGENTS.md,docs/adr/README.md,1
n8n-io/n8n,AGENTS.md,encryption-boundary.ts,0
n8n-io/n8n,AGENTS.md,oauth-token.service.ts,0
n8n-io/n8n,AGENTS.md,packages/@n8n/api-types,1
n8n-io/n8n,AGENTS.md,packages/@n8n/eslint-config/src/configs/encryption-boundary.ts,1
n8n-io/n8n,AGENTS.md,packages/@n8n/instance-ai,1
n8n-io/n8n,AGENTS.md,packages/@n8n/module-cli/frontend-module-guide.md,1
n8n-io/n8n,AGENTS.md,packages/@n8n/nodes-langchain,1
n8n-io/n8n,AGENTS.md,packages/cli,1
n8n-io/n8n,AGENTS.md,packages/core,1
n8n-io/n8n,AGENTS.md,packages/core/src/encryption,1
n8n-io/n8n,AGENTS.md,packages/frontend/@n8n/i18n,1
n8n-io/n8n,AGENTS.md,packages/frontend/AGENTS.md,1
n8n-io/n8n,AGENTS.md,packages/frontend/editor-ui,1
n8n-io/n8n,AGENTS.md,packages/nodes-base,1
n8n-io/n8n,AGENTS.md,packages/quality/policy/code-health/README.md,1
n8n-io/n8n,AGENTS.md,packages/quality/testing/playwright/AGENTS.md,1
n8n-io/n8n,AGENTS.md,packages/quality/testing/playwright/README.md,1
n8n-io/n8n,AGENTS.md,packages/workflow,1
n8n-io/n8n,AGENTS.md,packages/workflow/src/common,1
n8n-io/n8n,AGENTS.md,scripts/backend-module/backend-module-guide.md,1
n8n-io/n8n,AGENTS.md,scripts/dev-metrics,1
n8n-io/n8n,AGENTS.md,scripts/instance-seeding/AGENTS.md,1
n8n-io/n8n,AGENTS.md,scripts/lint-parity/snapshot.mjs,1
nektos/act,CLAUDE.md,.github/workflows,1
nektos/act,CLAUDE.md,.golangci.yml,1
nektos/act,CLAUDE.md,cmd/root.go,1
nektos/act,CLAUDE.md,dist/local/act,0
nektos/act,CLAUDE.md,gotest.tools/v3,0
nektos/act,CLAUDE.md,pkg/artifactcache,1
nektos/act,CLAUDE.md,pkg/artifacts,1
nektos/act,CLAUDE.md,pkg/common,1
nektos/act,CLAUDE.md,pkg/common/executor.go,1
nektos/act,CLAUDE.md,pkg/container,1
nektos/act,CLAUDE.md,pkg/exprparser,1
nektos/act,CLAUDE.md,pkg/model,1
nektos/act,CLAUDE.md,pkg/model/planner.go,1
nektos/act,CLAUDE.md,pkg/runner,1
nektos/act,CLAUDE.md,pkg/runner/run_context.go,1
nektos/act,CLAUDE.md,pkg/runner/runner.go,1
nektos/act,CLAUDE.md,pkg/runner/step.go,1
nektos/act,CLAUDE.md,pkg/runner/testdata,1
nektos/act,CLAUDE.md,testdata,0
nektos/act,CLAUDE.md,testify/assert,0
nektos/act,CLAUDE.md,testify/mock,0
netdata/netdata,AGENTS.md,.agents/ENV.md,1
netdata/netdata,AGENTS.md,.agents/skill-verification/invocation,1
netdata/netdata,AGENTS.md,.agents/skills,1
netdata/netdata,AGENTS.md,.agents/skills/README.md,1
netdata/netdata,AGENTS.md,.agents/skills/integrations-lifecycle/consistency.md,1
netdata/netdata,AGENTS.md,.agents/sow/SOW.template.md,1
netdata/netdata,AGENTS.md,.agents/sow/audit.sh,1
netdata/netdata,AGENTS.md,.agents/sow/q,0
netdata/netdata,AGENTS.md,.agents/sow/q/active,0
netdata/netdata,AGENTS.md,.agents/sow/q/current,0
netdata/netdata,AGENTS.md,.agents/sow/q/done,0
netdata/netdata,AGENTS.md,.agents/sow/scan-sensitive.sh,1
netdata/netdata,AGENTS.md,.agents/sow/specs,0
netdata/netdata,AGENTS.md,.agents/sow/specs/README.md,0
netdata/netdata,AGENTS.md,.agents/sow/worktree-link.sh,1
netdata/netdata,AGENTS.md,.env,0
netdata/netdata,AGENTS.md,.github/workflows/sow.yml,1
netdata/netdata,AGENTS.md,.local,0
netdata/netdata,AGENTS.md,AGENTS.md,1
netdata/netdata,AGENTS.md,CLAUDE.md,1
netdata/netdata,AGENTS.md,COLLECTORS.md,0
netdata/netdata,AGENTS.md,GEMINI.md,1
netdata/netdata,AGENTS.md,N/A,0
netdata/netdata,AGENTS.md,SECRETS.md,0
netdata/netdata,AGENTS.md,SERVICE-DISCOVERY.md,0
netdata/netdata,AGENTS.md,SKILL.md,0
netdata/netdata,AGENTS.md,_lib.sh,0
netdata/netdata,AGENTS.md,active,0
netdata/netdata,AGENTS.md,audit.sh,0
netdata/netdata,AGENTS.md,charts.yaml,0
netdata/netdata,AGENTS.md,check-markdown.yml,0
netdata/netdata,AGENTS.md,codacy,0
netdata/netdata,AGENTS.md,config_schema.json,0
netdata/netdata,AGENTS.md,contexts.yaml,0
netdata/netdata,AGENTS.md,coverity,0
netdata/netdata,AGENTS.md,current,0
netdata/netdata,AGENTS.md,docs/.map/map.yaml,1
netdata/netdata,AGENTS.md,docs/DICTIONARY.md,1
netdata/netdata,AGENTS.md,docs/netdata-ai/skills,1
netdata/netdata,AGENTS.md,done,0
netdata/netdata,AGENTS.md,graphql,0
netdata/netdata,AGENTS.md,how-tos/INDEX.md,0
netdata/netdata,AGENTS.md,ingest.yml,0
netdata/netdata,AGENTS.md,install.sh,0
netdata/netdata,AGENTS.md,integrations,1
netdata/netdata,AGENTS.md,learn-pr-preview,0
netdata/netdata,AGENTS.md,libnetdata.h,0
netdata/netdata,AGENTS.md,metadata.yaml,0
netdata/netdata,AGENTS.md,owner/repo,0
netdata/netdata,AGENTS.md,packaging/makeself,1
netdata/netdata,AGENTS.md,path.md,0
netdata/netdata,AGENTS.md,pending,0
netdata/netdata,AGENTS.md,pr-reviews,0
netdata/netdata,AGENTS.md,profile-format.md,0
netdata/netdata,AGENTS.md,prometheus-profiles,0
netdata/netdata,AGENTS.md,q,0
netdata/netdata,AGENTS.md,q/active,0
netdata/netdata,AGENTS.md,q/current,0
netdata/netdata,AGENTS.md,query-agent-events,0
netdata/netdata,AGENTS.md,query-netdata-agents,0
netdata/netdata,AGENTS.md,query-netdata-cloud,0
netdata/netdata,AGENTS.md,query-snmp-traps,0
netdata/netdata,AGENTS.md,scripts,0
netdata/netdata,AGENTS.md,scripts/bundle-summary.sh,0
netdata/netdata,AGENTS.md,snmp-diagnostics,0
netdata/netdata,AGENTS.md,snmp-trap-profiles,0
netdata/netdata,AGENTS.md,sonarqube,0
netdata/netdata,AGENTS.md,specs,0
netdata/netdata,AGENTS.md,src/ai-skills,0
netdata/netdata,AGENTS.md,src/go/cmd/snmptrapprofilegen,1
netdata/netdata,AGENTS.md,src/go/tools/snmp-diagnostics,1
netdata/netdata,AGENTS.md,support-bundle,0
netdata/netdata,AGENTS.md,tests/query-corpus,1
netdata/netdata,AGENTS.md,trigger-learn-update.yml,0
netdata/netdata,AGENTS.md,validate_map_schema.py,0
netdata/netdata,AGENTS.md,worktree-link.sh,0
nextlevelbuilder/ui-ux-pro-max-skill,CLAUDE.md,.claude/skills/ui-ux-pro-max/SKILL.md,1
nextlevelbuilder/ui-ux-pro-max-skill,CLAUDE.md,base/quick-reference.md,0
nextlevelbuilder/ui-ux-pro-max-skill,CLAUDE.md,base/skill-content.md,0
nextlevelbuilder/ui-ux-pro-max-skill,CLAUDE.md,cli/scripts/sync-assets.mjs,1
nextlevelbuilder/ui-ux-pro-max-skill,CLAUDE.md,motion.csv,0
nextlevelbuilder/ui-ux-pro-max-skill,CLAUDE.md,src/ui-ux-pro-max,1
nextlevelbuilder/ui-ux-pro-max-skill,CLAUDE.md,src/ui-ux-pro-max/templates,1
nexu-io/open-design,AGENTS.md,.cjs,0
nexu-io/open-design,AGENTS.md,.github,1
nexu-io/open-design,AGENTS.md,.github/AGENTS.md,1
nexu-io/open-design,AGENTS.md,.github/actions,1
nexu-io/open-design,AGENTS.md,.github/config/convergence.json,1
nexu-io/open-design,AGENTS.md,.github/config/scopes.json,1
nexu-io/open-design,AGENTS.md,.github/pull_request_template.md,1
nexu-io/open-design,AGENTS.md,.github/scripts,1
nexu-io/open-design,AGENTS.md,.github/scripts/handoff.py,1
nexu-io/open-design,AGENTS.md,.github/scripts/release/dispatch-validation.sh,1
nexu-io/open-design,AGENTS.md,.github/scripts/release/smoke-artifacts.ts,1
nexu-io/open-design,AGENTS.md,.github/scripts/scopes.py,1
nexu-io/open-design,AGENTS.md,.github/workflows,1
nexu-io/open-design,AGENTS.md,.github/workflows/docker-image.yml,1
nexu-io/open-design,AGENTS.md,.js,0
nexu-io/open-design,AGENTS.md,.mjs,0
nexu-io/open-design,AGENTS.md,.tmp,0
nexu-io/open-design,AGENTS.md,.ts,0
nexu-io/open-design,AGENTS.md,AGENTS.md,1
nexu-io/open-design,AGENTS.md,AssistantMessage.tsx,0
nexu-io/open-design,AGENTS.md,CONTRIBUTING.md,1
nexu-io/open-design,AGENTS.md,ChatPane.tsx,0
nexu-io/open-design,AGENTS.md,Component.module.css,0
nexu-io/open-design,AGENTS.md,DESIGN.md,0
nexu-io/open-design,AGENTS.md,FileViewer.tsx,0
nexu-io/open-design,AGENTS.md,PerishCode/duty,0
nexu-io/open-design,AGENTS.md,QUICKSTART.md,1
nexu-io/open-design,AGENTS.md,README.md,1
nexu-io/open-design,AGENTS.md,apps,1
nexu-io/open-design,AGENTS.md,apps/AGENTS.md,1
nexu-io/open-design,AGENTS.md,apps/closure,1
nexu-io/open-design,AGENTS.md,apps/daemon,1
nexu-io/open-design,AGENTS.md,apps/daemon/src/cli.ts,1
nexu-io/open-design,AGENTS.md,apps/daemon/src/prompts,1
nexu-io/open-design,AGENTS.md,apps/daemon/src/prompts/system.ts,1
nexu-io/open-design,AGENTS.md,apps/daemon/src/runtimes/claude-stream.ts,1
nexu-io/open-design,AGENTS.md,apps/daemon/src/runtimes/defs/claude.ts,1
nexu-io/open-design,AGENTS.md,apps/daemon/src/runtimes/run-steering.ts,1
nexu-io/open-design,AGENTS.md,apps/daemon/src/server.ts,1
nexu-io/open-design,AGENTS.md,apps/daemon/src/services/internal-run-service.ts,1
nexu-io/open-design,AGENTS.md,apps/daemon/src/services/run-analytics-lifecycle.ts,1
nexu-io/open-design,AGENTS.md,apps/daemon/src/strategies/od-next/rollout.ts,1
nexu-io/open-design,AGENTS.md,apps/daemon/tests,1
nexu-io/open-design,AGENTS.md,apps/daemon/tests/fixtures/claude-cli-recordings,1
nexu-io/open-design,AGENTS.md,apps/desktop,1
nexu-io/open-design,AGENTS.md,apps/landing-page,0
nexu-io/open-design,AGENTS.md,apps/nextjs,0
nexu-io/open-design,AGENTS.md,apps/packaged,1
nexu-io/open-design,AGENTS.md,apps/web,1
nexu-io/open-design,AGENTS.md,apps/web/src,1
nexu-io/open-design,AGENTS.md,apps/web/src/artifacts/question-form.ts,1
nexu-io/open-design,AGENTS.md,apps/web/src/components/chat/AGENTS.md,1
nexu-io/open-design,AGENTS.md,apps/web/src/components/file-viewer-render-mode.ts,1
nexu-io/open-design,AGENTS.md,apps/web/src/i18n/types.ts,1
nexu-io/open-design,AGENTS.md,apps/web/src/index.css,1
nexu-io/open-design,AGENTS.md,apps/web/src/styles,1
nexu-io/open-design,AGENTS.md,assets,1
nexu-io/open-design,AGENTS.md,autofix.atom.yml,0
nexu-io/open-design,AGENTS.md,bar.autofix.atom.yml,0
nexu-io/open-design,AGENTS.md,ci.yml,0
nexu-io/open-design,AGENTS.md,claude-stream.ts,0
nexu-io/open-design,AGENTS.md,comment.atom.yml,0
nexu-io/open-design,AGENTS.md,components/chat/ExecutionShell.tsx,0
nexu-io/open-design,AGENTS.md,components/chat/PlanPill.tsx,0
nexu-io/open-design,AGENTS.md,craft,1
nexu-io/open-design,AGENTS.md,design-systems,1
nexu-io/open-design,AGENTS.md,design-templates,1
nexu-io/open-design,AGENTS.md,design-templates/AGENTS.md,1
nexu-io/open-design,AGENTS.md,discovery.ts,0
nexu-io/open-design,AGENTS.md,docs/agent-adapters.md,1
nexu-io/open-design,AGENTS.md,docs/architecture.md,1
nexu-io/open-design,AGENTS.md,docs/code-review-guidelines.md,1
nexu-io/open-design,AGENTS.md,docs/i18n/CONTRIBUTING.zh-CN.md,1
nexu-io/open-design,AGENTS.md,docs/i18n/README.zh-CN.md,1
nexu-io/open-design,AGENTS.md,docs/modes.md,1
nexu-io/open-design,AGENTS.md,docs/prompt-composition.md,1
nexu-io/open-design,AGENTS.md,docs/references.md,1
nexu-io/open-design,AGENTS.md,docs/roadmap.md,1
nexu-io/open-design,AGENTS.md,docs/skills-protocol.md,1
nexu-io/open-design,AGENTS.md,docs/spec.md,1
nexu-io/open-design,AGENTS.md,docs/testing/test-efficiency.zh-CN.md,1
nexu-io/open-design,AGENTS.md,e2e,1
nexu-io/open-design,AGENTS.md,e2e/AGENTS.md,1
nexu-io/open-design,AGENTS.md,e2e/lib/playwright/suite.ts,1
nexu-io/open-design,AGENTS.md,e2e/lib/tools-dev,1
nexu-io/open-design,AGENTS.md,e2e/lib/vitest/suite.ts,1
nexu-io/open-design,AGENTS.md,e2e/tests,1
nexu-io/open-design,AGENTS.md,e2e/tests/dialog/stop-reconciles-message.test.ts,1
nexu-io/open-design,AGENTS.md,e2e/ui,1
nexu-io/open-design,AGENTS.md,feishu-app.ts,0
nexu-io/open-design,AGENTS.md,foo.comment.atom.yml,0
nexu-io/open-design,AGENTS.md,json-event-stream.ts,0
nexu-io/open-design,AGENTS.md,media-config.json,0
nexu-io/open-design,AGENTS.md,mocks,1
nexu-io/open-design,AGENTS.md,mocks/README.md,1
nexu-io/open-design,AGENTS.md,notify-daily-feishu.yml,0
nexu-io/open-design,AGENTS.md,notify-release-feishu.yml,0
nexu-io/open-design,AGENTS.md,package.json,1
nexu-io/open-design,AGENTS.md,packages,1
nexu-io/open-design,AGENTS.md,packages/AGENTS.md,1
nexu-io/open-design,AGENTS.md,packages/components,1
nexu-io/open-design,AGENTS.md,packages/contracts,1
nexu-io/open-design,AGENTS.md,packages/contracts/src/api,1
nexu-io/open-design,AGENTS.md,packages/contracts/src/prompts,1
nexu-io/open-design,AGENTS.md,packages/contracts/src/prompts/deck-framework.ts,1
nexu-io/open-design,AGENTS.md,packages/contracts/src/prompts/od-next-strategy.ts,1
nexu-io/open-design,AGENTS.md,packages/contracts/src/prompts/system.ts,1
nexu-io/open-design,AGENTS.md,packages/platform,1
nexu-io/open-design,AGENTS.md,packages/shared,0
nexu-io/open-design,AGENTS.md,packages/sidecar,1
nexu-io/open-design,AGENTS.md,packages/sidecar-proto,1
nexu-io/open-design,AGENTS.md,packages/standalone,1
nexu-io/open-design,AGENTS.md,plugins/_official/scenarios/od-next-strategy,1
nexu-io/open-design,AGENTS.md,pnpm-workspace.yaml,1
nexu-io/open-design,AGENTS.md,preview/latest,0
nexu-io/open-design,AGENTS.md,qoder-stream.ts,0
nexu-io/open-design,AGENTS.md,release-prerelease-card.yml,0
nexu-io/open-design,AGENTS.md,release-prerelease-smoke.yml,0
nexu-io/open-design,AGENTS.md,release-prerelease-tests.yml,0
nexu-io/open-design,AGENTS.md,release-prerelease.yml,0
nexu-io/open-design,AGENTS.md,report.atom.yml,0
nexu-io/open-design,AGENTS.md,runtime/chat/plan-pill.ts,0
nexu-io/open-design,AGENTS.md,scripts/guard.ts,1
nexu-io/open-design,AGENTS.md,shells/terminal,1
nexu-io/open-design,AGENTS.md,skills,1
nexu-io/open-design,AGENTS.md,skills/AGENTS.md,1
nexu-io/open-design,AGENTS.md,specs/current/chat-panel-next-plan.md,1
nexu-io/open-design,AGENTS.md,specs/current/chat-panel-next.md,1
nexu-io/open-design,AGENTS.md,specs/current/ci.md,1
nexu-io/open-design,AGENTS.md,specs/current/maintainability-roadmap.md,1
nexu-io/open-design,AGENTS.md,specs/current/skills-and-design-templates.md,1
nexu-io/open-design,AGENTS.md,src,0
nexu-io/open-design,AGENTS.md,styles,0
nexu-io/open-design,AGENTS.md,styles/viewer,0
nexu-io/open-design,AGENTS.md,styles/workspace,0
nexu-io/open-design,AGENTS.md,tests,0
nexu-io/open-design,AGENTS.md,tools,1
nexu-io/open-design,AGENTS.md,tools/AGENTS.md,1
nexu-io/open-design,AGENTS.md,tools/dev,1
nexu-io/open-design,AGENTS.md,tools/pack,1
nexu-io/open-design,AGENTS.md,tools/pack/AGENTS.md,1
nexu-io/open-design,AGENTS.md,tools/pack/CACHE.md,1
nexu-io/open-design,AGENTS.md,tools/pr,0
nexu-io/open-design,AGENTS.md,tools/release,1
nexu-io/open-design,AGENTS.md,tools/release/src/metadata/prepare-stable.ts,1
nexu-io/open-design,AGENTS.md,tools/release/src/notifications/feishu.ts,1
nexu-io/open-design,AGENTS.md,tools/release/src/notifications/prerelease-card.ts,1
nexu-io/open-design,AGENTS.md,tools/release/tests/prerelease-card.test.ts,1
nexu-io/open-design,AGENTS.md,tools/serve,1
nexu-io/open-design,AGENTS.md,types.ts,0
nodejs/node,AGENTS.md,doc/contributing/ai-guidelines.md,1
nodejs/node,AGENTS.md,doc/contributing/pull-requests.md,1
NousResearch/hermes-agent,AGENTS.md,.env,0
NousResearch/hermes-agent,AGENTS.md,AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,CONTRIBUTING.md,1
NousResearch/hermes-agent,AGENTS.md,SECURITY.md,1
NousResearch/hermes-agent,AGENTS.md,activate.fish,1
NousResearch/hermes-agent,AGENTS.md,activate.ps1,1
NousResearch/hermes-agent,AGENTS.md,agent,1
NousResearch/hermes-agent,AGENTS.md,agent/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,apps/desktop,1
NousResearch/hermes-agent,AGENTS.md,apps/desktop/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,apps/desktop/src/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,cli.py,1
NousResearch/hermes-agent,AGENTS.md,config.yaml,0
NousResearch/hermes-agent,AGENTS.md,cron,1
NousResearch/hermes-agent,AGENTS.md,cron/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,gateway,1
NousResearch/hermes-agent,AGENTS.md,gateway/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,gateway/platforms,1
NousResearch/hermes-agent,AGENTS.md,gateway/platforms/ADDING_A_PLATFORM.md,1
NousResearch/hermes-agent,AGENTS.md,gateway/run.py,1
NousResearch/hermes-agent,AGENTS.md,hermes_cli,1
NousResearch/hermes-agent,AGENTS.md,hermes_cli/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,hermes_cli/kanban.py,1
NousResearch/hermes-agent,AGENTS.md,hermes_cli/web_routers,1
NousResearch/hermes-agent,AGENTS.md,hermes_cli/web_server.py,1
NousResearch/hermes-agent,AGENTS.md,hermes_platform,1
NousResearch/hermes-agent,AGENTS.md,hermes_platform/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,hermes_state.py,1
NousResearch/hermes-agent,AGENTS.md,logs,0
NousResearch/hermes-agent,AGENTS.md,model_tools.py,1
NousResearch/hermes-agent,AGENTS.md,optional-skills,1
NousResearch/hermes-agent,AGENTS.md,plugin-catalog,1
NousResearch/hermes-agent,AGENTS.md,plugin-catalog/README.md,1
NousResearch/hermes-agent,AGENTS.md,plugins,1
NousResearch/hermes-agent,AGENTS.md,plugins/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,pm,1
NousResearch/hermes-agent,AGENTS.md,pm/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,pyproject.toml,1
NousResearch/hermes-agent,AGENTS.md,run_agent.py,1
NousResearch/hermes-agent,AGENTS.md,scripts/code_health/config.py,1
NousResearch/hermes-agent,AGENTS.md,scripts/run_tests.sh,1
NousResearch/hermes-agent,AGENTS.md,skills,1
NousResearch/hermes-agent,AGENTS.md,skills/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,src/app,0
NousResearch/hermes-agent,AGENTS.md,src/lib,0
NousResearch/hermes-agent,AGENTS.md,src/store,0
NousResearch/hermes-agent,AGENTS.md,tests,1
NousResearch/hermes-agent,AGENTS.md,tests/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,tools,1
NousResearch/hermes-agent,AGENTS.md,tools/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,tools/mcp_tool.py,1
NousResearch/hermes-agent,AGENTS.md,toolsets.py,1
NousResearch/hermes-agent,AGENTS.md,tui_gateway,1
NousResearch/hermes-agent,AGENTS.md,tui_gateway/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,ui-tui,1
NousResearch/hermes-agent,AGENTS.md,uv.lock,1
NousResearch/hermes-agent,AGENTS.md,web,1
NousResearch/hermes-agent,AGENTS.md,web/AGENTS.md,1
NousResearch/hermes-agent,AGENTS.md,website/docs,1
NousResearch/hermes-agent,AGENTS.md,website/docs/developer-guide,1
NousResearch/hermes-agent,AGENTS.md,website/docs/developer-guide/contributing.md,1
NousResearch/hermes-agent,AGENTS.md,website/docs/reference/package-management.md,1
nvm-sh/nvm,AGENTS.md,.github/workflows/lint.yml,1
nvm-sh/nvm,AGENTS.md,.github/workflows/shellcheck.yml,1
nvm-sh/nvm,AGENTS.md,.github/workflows/tests.yml,1
nvm-sh/nvm,AGENTS.md,.nvmrc,0
nvm-sh/nvm,AGENTS.md,.travis.yml,0
nvm-sh/nvm,AGENTS.md,install.sh,1
nvm-sh/nvm,AGENTS.md,nvm.sh,1
nvm-sh/nvm,AGENTS.md,test,1
nvm-sh/nvm,AGENTS.md,test/mocks,1
nvm-sh/nvm,AGENTS.md,update_test_mocks.sh,1
obra/superpowers,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
obra/superpowers,AGENTS.md,evals,0
obra/superpowers,AGENTS.md,evals/README.md,0
obra/superpowers,AGENTS.md,tests,1
ollama/ollama,AGENTS.md,docs/development.md,1
ollama/ollama,CLAUDE.md,AGENTS.md,1
openai/openai-cookbook,AGENTS.md,.github/pull_request_template.md,1
openai/openai-cookbook,AGENTS.md,articles,1
openai/openai-cookbook,AGENTS.md,authors.yaml,1
openai/openai-cookbook,AGENTS.md,examples/agents_sdk,1
openai/openai-cookbook,AGENTS.md,examples/evals/realtime_evals,1
openai/openai-cookbook,AGENTS.md,examples/gpt-5/prompt-optimization-cookbook.ipynb,1
openai/openai-cookbook,AGENTS.md,images,1
openai/openai-cookbook,AGENTS.md,registry.yaml,1
openai/openai-cookbook,AGENTS.md,results.csv,0
openai/openai-cookbook,AGENTS.md,results_base.csv,0
openai/openai-cookbook,AGENTS.md,shared/__init__.py,0
openclaw/openclaw,AGENTS.md,../codex,0
openclaw/openclaw,AGENTS.md,.agents/skills/openclaw-pr-maintainer/SKILL.md,1
openclaw/openclaw,AGENTS.md,.agents/skills/openclaw-pr-maintainer/references/landing.md,1
openclaw/openclaw,AGENTS.md,.agents/skills/openclaw-pr-maintainer/references/media.md,1
openclaw/openclaw,AGENTS.md,.agents/skills/openclaw-testing/SKILL.md,1
openclaw/openclaw,AGENTS.md,.agents/skills/pr-simplify/SKILL.md,1
openclaw/openclaw,AGENTS.md,.agents/skills/security-triage/SKILL.md,1
openclaw/openclaw,AGENTS.md,.agents/skills/solid/SKILL.md,1
openclaw/openclaw,AGENTS.md,.agents/skills/update-team-server/SKILL.md,1
openclaw/openclaw,AGENTS.md,AGENTS.md,1
openclaw/openclaw,AGENTS.md,CHANGELOG.md,1
openclaw/openclaw,AGENTS.md,CONTRIBUTING.md,1
openclaw/openclaw,AGENTS.md,SECURITY.md,1
openclaw/openclaw,AGENTS.md,SKILL.md,0
openclaw/openclaw,AGENTS.md,VISION.md,1
openclaw/openclaw,AGENTS.md,docs/AGENTS.md,1
openclaw/openclaw,AGENTS.md,docs/auth-credential-semantics.md,1
openclaw/openclaw,AGENTS.md,docs/gateway/audit.md,1
openclaw/openclaw,AGENTS.md,docs/gateway/doctor/config-migrations.md,1
openclaw/openclaw,AGENTS.md,docs/gateway/secrets.md,1
openclaw/openclaw,AGENTS.md,docs/help/testing/suites.md,1
openclaw/openclaw,AGENTS.md,docs/help/testing/writing-tests.md,1
openclaw/openclaw,AGENTS.md,docs/install/updating.md,1
openclaw/openclaw,AGENTS.md,docs/plugins/codex-harness.md,1
openclaw/openclaw,AGENTS.md,docs/plugins/sdk-channel-plugins.md,1
openclaw/openclaw,AGENTS.md,docs/reference/RELEASING.md,1
openclaw/openclaw,AGENTS.md,docs/reference/database-schemas.md,1
openclaw/openclaw,AGENTS.md,docs/reference/database-schemas/integrity-and-recovery.md,1
openclaw/openclaw,AGENTS.md,docs/reference/pull-request-review-flow.md,1
openclaw/openclaw,AGENTS.md,extensions/AGENTS.md,1
openclaw/openclaw,AGENTS.md,model/list,0
openclaw/openclaw,AGENTS.md,package.json,1
openclaw/openclaw,AGENTS.md,pnpm-lock.yaml,1
openclaw/openclaw,AGENTS.md,scripts/AGENTS.md,1
openclaw/openclaw,AGENTS.md,scripts/pr,1
openclaw/openclaw,AGENTS.md,src/agents/AGENTS.md,1
openclaw/openclaw,AGENTS.md,src/channels/AGENTS.md,1
openclaw/openclaw,AGENTS.md,src/gateway/AGENTS.md,1
openclaw/openclaw,AGENTS.md,src/plugin-sdk/AGENTS.md,1
openclaw/openclaw,AGENTS.md,src/plugins/AGENTS.md,1
openclaw/openclaw,AGENTS.md,ui/AGENTS.md,1
opendatalab/MinerU,CLAUDE.md,__init__.py,0
opendatalab/MinerU,CLAUDE.md,docs/next/middle-json,1
opendatalab/MinerU,CLAUDE.md,model/download.py,0
opendatalab/MinerU,CLAUDE.md,model/registry.py,0
opendatalab/MinerU,CLAUDE.md,model/runtime,0
opendatalab/MinerU,CLAUDE.md,tests/unittest/test_doclib_legacy_schema_adapter.py,1
OpenHands/OpenHands,AGENTS.md,.agents/skills,1
OpenHands/OpenHands,AGENTS.md,.agents/skills/custom-codereview-guide.md,1
OpenHands/OpenHands,AGENTS.md,.agents/skills/desktop-electron/SKILL.md,1
OpenHands/OpenHands,AGENTS.md,.agents/skills/e2e-testing/SKILL.md,1
OpenHands/OpenHands,AGENTS.md,.agents/skills/frontend-api-contracts/SKILL.md,1
OpenHands/OpenHands,AGENTS.md,.agents/skills/frontend-development/SKILL.md,1
OpenHands/OpenHands,AGENTS.md,.agents/skills/local-stack-runtime/SKILL.md,1
OpenHands/OpenHands,AGENTS.md,.agents/skills/pr-design-doc/SKILL.md,1
OpenHands/OpenHands,AGENTS.md,.agents/skills/release.md,1
OpenHands/OpenHands,AGENTS.md,.agents/skills/telemetry-analytics/SKILL.md,1
OpenHands/OpenHands,AGENTS.md,.agents/skills/verify-openhands/SKILL.md,1
OpenHands/OpenHands,AGENTS.md,.pr,1
OpenHands/OpenHands,AGENTS.md,AGENTS.md,1
OpenHands/OpenHands,AGENTS.md,OpenHands/OpenHands,0
OpenHands/OpenHands,AGENTS.md,OpenHands/automation,0
OpenHands/OpenHands,AGENTS.md,OpenHands/extensions,0
OpenHands/OpenHands,AGENTS.md,OpenHands/software-agent-sdk,0
OpenHands/OpenHands,AGENTS.md,clients/typescript,0
OpenHands/OpenHands,AGENTS.md,config/defaults.json,1
OpenHands/OpenHands,AGENTS.md,package-lock.json,1
OpenHands/OpenHands,AGENTS.md,package.json,1
OpenHands/OpenHands,AGENTS.md,references/guide.md,0
OpenHands/OpenHands,AGENTS.md,scripts/check-translation-completeness.cjs,1
OpenHands/OpenHands,AGENTS.md,specs,1
OpenHands/OpenHands,AGENTS.md,src/api,1
OpenHands/OpenHands,AGENTS.md,src/api/agent-server-config.ts,1
OpenHands/OpenHands,AGENTS.md,src/api/mars,1
OpenHands/OpenHands,AGENTS.md,src/api/mars/AGENTS.md,1
OpenHands/OpenHands,AGENTS.md,src/components/features/backends/managed-agents,1
OpenHands/OpenHands,AGENTS.md,src/i18n/declaration.ts,0
OpenHands/OpenHands,AGENTS.md,src/i18n/translation.json,1
openinterpreter/openinterpreter,AGENTS.md,BUILD.bazel,1
openinterpreter/openinterpreter,AGENTS.md,Cargo.lock,0
openinterpreter/openinterpreter,AGENTS.md,Cargo.toml,0
openinterpreter/openinterpreter,AGENTS.md,MODULE.bazel.lock,1
openinterpreter/openinterpreter,AGENTS.md,app-server-protocol/src/protocol/common.rs,0
openinterpreter/openinterpreter,AGENTS.md,app-server-protocol/src/protocol/v2.rs,0
openinterpreter/openinterpreter,AGENTS.md,app/list,0
openinterpreter/openinterpreter,AGENTS.md,chatwidget.rs,0
openinterpreter/openinterpreter,AGENTS.md,codex-rs/codex-mcp/src/mcp_connection_manager.rs,0
openinterpreter/openinterpreter,AGENTS.md,codex-rs/core,1
openinterpreter/openinterpreter,AGENTS.md,codex-rs/core/config.schema.json,1
openinterpreter/openinterpreter,AGENTS.md,codex-rs/tui,1
openinterpreter/openinterpreter,AGENTS.md,codex-rs/tui/src/app.rs,1
openinterpreter/openinterpreter,AGENTS.md,codex-rs/tui/src/bottom_pane/chat_composer.rs,1
openinterpreter/openinterpreter,AGENTS.md,codex-rs/tui/src/bottom_pane/footer.rs,1
openinterpreter/openinterpreter,AGENTS.md,codex-rs/tui/src/bottom_pane/mod.rs,1
openinterpreter/openinterpreter,AGENTS.md,codex-rs/tui/src/chatwidget.rs,1
openinterpreter/openinterpreter,AGENTS.md,codex-rs/tui/styles.md,1
openinterpreter/openinterpreter,AGENTS.md,common.rs,0
openinterpreter/openinterpreter,AGENTS.md,core/context,0
openinterpreter/openinterpreter,AGENTS.md,core/suite,0
openinterpreter/openinterpreter,AGENTS.md,docs,1
openinterpreter/openinterpreter,AGENTS.md,pyproject.toml,0
openinterpreter/openinterpreter,AGENTS.md,target,0
openinterpreter/openinterpreter,AGENTS.md,thread/read,0
oven-sh/bun,CLAUDE.md,.bk.yaml,1
oven-sh/bun,CLAUDE.md,.classes.ts,0
oven-sh/bun,CLAUDE.md,.claude/docs/landing-prs.md,1
oven-sh/bun,CLAUDE.md,.cpp,0
oven-sh/bun,CLAUDE.md,.d.ts,0
oven-sh/bun,CLAUDE.md,.rs,0
oven-sh/bun,CLAUDE.md,.test.ts,0
oven-sh/bun,CLAUDE.md,.test.tsx,0
oven-sh/bun,CLAUDE.md,Blob.rs,0
oven-sh/bun,CLAUDE.md,BunObject.rs,0
oven-sh/bun,CLAUDE.md,Cargo.toml,1
oven-sh/bun,CLAUDE.md,CryptoHasher.rs,0
oven-sh/bun,CLAUDE.md,EVP.rs,0
oven-sh/bun,CLAUDE.md,Error.rs,0
oven-sh/bun,CLAUDE.md,HMAC.rs,0
oven-sh/bun,CLAUDE.md,JSBundler.rs,0
oven-sh/bun,CLAUDE.md,REVIEW.md,1
oven-sh/bun,CLAUDE.md,Request.rs,0
oven-sh/bun,CLAUDE.md,Response.rs,0
oven-sh/bun,CLAUDE.md,VirtualMachine.rs,0
oven-sh/bun,CLAUDE.md,build/debug/bun-debug,0
oven-sh/bun,CLAUDE.md,builtins,0
oven-sh/bun,CLAUDE.md,bun,0
oven-sh/bun,CLAUDE.md,claude,0
oven-sh/bun,CLAUDE.md,dir.rs,0
oven-sh/bun,CLAUDE.md,docs/project/bindgen.mdx,1
oven-sh/bun,CLAUDE.md,event_loop.rs,0
oven-sh/bun,CLAUDE.md,fd.rs,0
oven-sh/bun,CLAUDE.md,fetch.rs,0
oven-sh/bun,CLAUDE.md,file.rs,0
oven-sh/bun,CLAUDE.md,fmt.rs,0
oven-sh/bun,CLAUDE.md,internal,0
oven-sh/bun,CLAUDE.md,lifecycle_script_runner.rs,0
oven-sh/bun,CLAUDE.md,lockfile,0
oven-sh/bun,CLAUDE.md,node,0
oven-sh/bun,CLAUDE.md,npm.rs,0
oven-sh/bun,CLAUDE.md,output.rs,0
oven-sh/bun,CLAUDE.md,scripts/build.ts,1
oven-sh/bun,CLAUDE.md,scripts/find-build.ts,1
oven-sh/bun,CLAUDE.md,src/ast,1
oven-sh/bun,CLAUDE.md,src/bake,0
oven-sh/bun,CLAUDE.md,src/bun_core,1
oven-sh/bun,CLAUDE.md,src/bundler,1
oven-sh/bun,CLAUDE.md,src/codegen/bindgen.ts,1
oven-sh/bun,CLAUDE.md,src/codegen/bundle-functions.ts,1
oven-sh/bun,CLAUDE.md,src/codegen/bundle-modules.ts,1
oven-sh/bun,CLAUDE.md,src/codegen/generate-classes.ts,1
oven-sh/bun,CLAUDE.md,src/codegen/generate-jssink.ts,1
oven-sh/bun,CLAUDE.md,src/collections,1
oven-sh/bun,CLAUDE.md,src/css,1
oven-sh/bun,CLAUDE.md,src/event_loop,1
oven-sh/bun,CLAUDE.md,src/http,1
oven-sh/bun,CLAUDE.md,src/install,1
oven-sh/bun,CLAUDE.md,src/js,1
oven-sh/bun,CLAUDE.md,src/js_parser,1
oven-sh/bun,CLAUDE.md,src/js_parser/lexer.rs,1
oven-sh/bun,CLAUDE.md,src/js_printer,1
oven-sh/bun,CLAUDE.md,src/jsc,1
oven-sh/bun,CLAUDE.md,src/jsc/bindings,1
oven-sh/bun,CLAUDE.md,src/paths,1
oven-sh/bun,CLAUDE.md,src/resolver,1
oven-sh/bun,CLAUDE.md,src/runtime/api,1
oven-sh/bun,CLAUDE.md,src/runtime/bin_entry,1
oven-sh/bun,CLAUDE.md,src/runtime/cli,1
oven-sh/bun,CLAUDE.md,src/runtime/crypto,1
oven-sh/bun,CLAUDE.md,src/runtime/node,1
oven-sh/bun,CLAUDE.md,src/runtime/server,1
oven-sh/bun,CLAUDE.md,src/runtime/webcore,1
oven-sh/bun,CLAUDE.md,src/semver,1
oven-sh/bun,CLAUDE.md,src/shell,0
oven-sh/bun,CLAUDE.md,src/sourcemap,1
oven-sh/bun,CLAUDE.md,src/sql,1
oven-sh/bun,CLAUDE.md,src/sys,1
oven-sh/bun,CLAUDE.md,src/threading,1
oven-sh/bun,CLAUDE.md,src/transpiler,1
oven-sh/bun,CLAUDE.md,streams.rs,0
oven-sh/bun,CLAUDE.md,string,0
oven-sh/bun,CLAUDE.md,test,1
oven-sh/bun,CLAUDE.md,test/bundler,1
oven-sh/bun,CLAUDE.md,test/cli,1
oven-sh/bun,CLAUDE.md,test/integration,1
oven-sh/bun,CLAUDE.md,test/js/bun,1
oven-sh/bun,CLAUDE.md,test/js/bun/http/serve.test.ts,1
oven-sh/bun,CLAUDE.md,test/js/node,1
oven-sh/bun,CLAUDE.md,test/js/web,1
oven-sh/bun,CLAUDE.md,test/js/web/fetch/fetch.test.ts,1
oven-sh/bun,CLAUDE.md,test/napi,1
oven-sh/bun,CLAUDE.md,test/packages/registry,1
oven-sh/bun,CLAUDE.md,test/v8,1
oven-sh/bun,CLAUDE.md,thirdparty,0
oven-sh/bun,CLAUDE.md,tmp.rs,0
oven-sh/bun,CLAUDE.md,vendor,0
oven-sh/bun,CLAUDE.md,web_worker.rs,0
oven-sh/bun,CLAUDE.md,websocket_client,0
pandas-dev/pandas,AGENTS.md,.github,1
pandas-dev/pandas,AGENTS.md,.github/workflows/code-checks.yml,1
pandas-dev/pandas,AGENTS.md,.github/workflows/docbuild-and-upload.yml,1
pandas-dev/pandas,AGENTS.md,.github/workflows/unit-tests.yml,1
pandas-dev/pandas,AGENTS.md,.pre-commit-config.yaml,1
pandas-dev/pandas,AGENTS.md,asv_bench/benchmarks,1
pandas-dev/pandas,AGENTS.md,ci,1
pandas-dev/pandas,AGENTS.md,doc,1
pandas-dev/pandas,AGENTS.md,doc/source/development/contributing.rst,1
pandas-dev/pandas,AGENTS.md,doc/source/development/contributing_codebase.rst,1
pandas-dev/pandas,AGENTS.md,doc/source/development/contributing_documentation.rst,1
pandas-dev/pandas,AGENTS.md,doc/source/development/contributing_environment.rst,1
pandas-dev/pandas,AGENTS.md,doc/source/development/policies.rst,1
pandas-dev/pandas,AGENTS.md,doc/source/whatsnew,1
pandas-dev/pandas,AGENTS.md,environment.yml,1
pandas-dev/pandas,AGENTS.md,pandas,1
pandas-dev/pandas,AGENTS.md,pandas/_libs,1
pandas-dev/pandas,AGENTS.md,pandas/tests,1
pandas-dev/pandas,AGENTS.md,pixi.toml,1
pandas-dev/pandas,AGENTS.md,pyproject.toml,1
pandas-dev/pandas,AGENTS.md,scripts,1
pandas-dev/pandas,AGENTS.md,web,1
paperclipai/paperclip,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
paperclipai/paperclip,AGENTS.md,400/401/403/404/409/422/500,0
paperclipai/paperclip,AGENTS.md,AGENTS.md,1
paperclipai/paperclip,AGENTS.md,CONTRIBUTING.md,1
paperclipai/paperclip,AGENTS.md,DESIGN.md,1
paperclipai/paperclip,AGENTS.md,YYYY-MM-DD-slug.md,0
paperclipai/paperclip,AGENTS.md,cli,1
paperclipai/paperclip,AGENTS.md,doc,1
paperclipai/paperclip,AGENTS.md,doc/AGENT-ARTIFACTS.md,1
paperclipai/paperclip,AGENTS.md,doc/DATABASE.md,1
paperclipai/paperclip,AGENTS.md,doc/DEVELOPING.md,1
paperclipai/paperclip,AGENTS.md,doc/GOAL.md,1
paperclipai/paperclip,AGENTS.md,doc/PRODUCT.md,1
paperclipai/paperclip,AGENTS.md,doc/SPEC-implementation.md,1
paperclipai/paperclip,AGENTS.md,doc/SPEC.md,1
paperclipai/paperclip,AGENTS.md,doc/connections/CONNECTOR-PLAYBOOK.md,1
paperclipai/paperclip,AGENTS.md,doc/observability.md,1
paperclipai/paperclip,AGENTS.md,doc/plans,1
paperclipai/paperclip,AGENTS.md,doc/run-log-events.md,1
paperclipai/paperclip,AGENTS.md,maps/README.md,1
paperclipai/paperclip,AGENTS.md,maps/agent-access-map/README.md,1
paperclipai/paperclip,AGENTS.md,maps/feature-map/README.md,1
paperclipai/paperclip,AGENTS.md,maps/storybook-map/README.md,1
paperclipai/paperclip,AGENTS.md,packages/adapter-utils,1
paperclipai/paperclip,AGENTS.md,packages/adapter-utils/src/acpx-engine/startup-timing.ts,1
paperclipai/paperclip,AGENTS.md,packages/adapter-utils/src/duplex-observability.ts,1
paperclipai/paperclip,AGENTS.md,packages/adapters,1
paperclipai/paperclip,AGENTS.md,packages/db,1
paperclipai/paperclip,AGENTS.md,packages/db/drizzle.config.ts,1
paperclipai/paperclip,AGENTS.md,packages/db/src/schema/heartbeat_run_events.ts,1
paperclipai/paperclip,AGENTS.md,packages/db/src/schema/index.ts,1
paperclipai/paperclip,AGENTS.md,packages/plugins,1
paperclipai/paperclip,AGENTS.md,packages/shared,1
paperclipai/paperclip,AGENTS.md,packages/shared/src/telemetry,1
paperclipai/paperclip,AGENTS.md,packages/shared/src/telemetry/README.md,1
paperclipai/paperclip,AGENTS.md,packages/shared/src/telemetry/client.ts,1
paperclipai/paperclip,AGENTS.md,packages/shared/src/telemetry/events.ts,1
paperclipai/paperclip,AGENTS.md,packages/shared/src/telemetry/generated/paperclip-telemetry.ts,1
paperclipai/paperclip,AGENTS.md,packages/skills-catalog,1
paperclipai/paperclip,AGENTS.md,packages/teams-catalog,1
paperclipai/paperclip,AGENTS.md,rules/README.md,1
paperclipai/paperclip,AGENTS.md,rules/chat-channel-platform-boundaries.mdc,1
paperclipai/paperclip,AGENTS.md,rules/heartbeat-execution-boundaries.mdc,1
paperclipai/paperclip,AGENTS.md,scripts/check-token-gates.mjs,1
paperclipai/paperclip,AGENTS.md,server,1
paperclipai/paperclip,AGENTS.md,server/src/instrumentation.ts,1
paperclipai/paperclip,AGENTS.md,server/src/services/chat-channels,1
paperclipai/paperclip,AGENTS.md,server/src/services/chat-channels.ts,1
paperclipai/paperclip,AGENTS.md,server/src/services/duplex-observability-recorder.ts,1
paperclipai/paperclip,AGENTS.md,server/src/services/heartbeat,1
paperclipai/paperclip,AGENTS.md,server/src/services/heartbeat.ts,1
paperclipai/paperclip,AGENTS.md,server/src/services/recovery-observability.ts,1
paperclipai/paperclip,AGENTS.md,skills,1
paperclipai/paperclip,AGENTS.md,skills/paperclip/scripts/paperclip-upload-artifact.sh,1
paperclipai/paperclip,AGENTS.md,ui,1
paperclipai/paperclip,AGENTS.md,ui/src/index.css,1
papers-we-love/papers-we-love,AGENTS.md,.github/CONTRIBUTING.md,1
papers-we-love/papers-we-love,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
papers-we-love/papers-we-love,AGENTS.md,README.md,1
papers-we-love/papers-we-love,AGENTS.md,scripts/download.sh,1
pbakaus/impeccable,AGENTS.md,.agents,1
pbakaus/impeccable,AGENTS.md,.agents/skills,1
pbakaus/impeccable,AGENTS.md,.claude,1
pbakaus/impeccable,AGENTS.md,.claude-plugin/marketplace.json,1
pbakaus/impeccable,AGENTS.md,.claude-plugin/plugin.json,1
pbakaus/impeccable,AGENTS.md,.claude/skills,1
pbakaus/impeccable,AGENTS.md,.cursor,1
pbakaus/impeccable,AGENTS.md,.cursor/skills,1
pbakaus/impeccable,AGENTS.md,.dsh/skills,1
pbakaus/impeccable,AGENTS.md,.env,0
pbakaus/impeccable,AGENTS.md,.gemini/skills,1
pbakaus/impeccable,AGENTS.md,.gitattributes,1
pbakaus/impeccable,AGENTS.md,.github/skills,1
pbakaus/impeccable,AGENTS.md,.github/workflows/sync-generated-output.yml,1
pbakaus/impeccable,AGENTS.md,.grok/skills,1
pbakaus/impeccable,AGENTS.md,.hermes/skills,1
pbakaus/impeccable,AGENTS.md,.js,0
pbakaus/impeccable,AGENTS.md,.kiro/skills,1
pbakaus/impeccable,AGENTS.md,.mjs,0
pbakaus/impeccable,AGENTS.md,.opencode/skills,1
pbakaus/impeccable,AGENTS.md,.pi/skills,1
pbakaus/impeccable,AGENTS.md,.qoder/skills,1
pbakaus/impeccable,AGENTS.md,.rovodev/skills,1
pbakaus/impeccable,AGENTS.md,.vibe/skills,1
pbakaus/impeccable,AGENTS.md,AI_PR_NOTICE.txt,0
pbakaus/impeccable,AGENTS.md,Cargo.lock,1
pbakaus/impeccable,AGENTS.md,Cargo.toml,1
pbakaus/impeccable,AGENTS.md,SKILL.md,0
pbakaus/impeccable,AGENTS.md,SKILL.src.md,0
pbakaus/impeccable,AGENTS.md,agents,0
pbakaus/impeccable,AGENTS.md,brand.md,0
pbakaus/impeccable,AGENTS.md,browser-bundle,1
pbakaus/impeccable,AGENTS.md,build,0
pbakaus/impeccable,AGENTS.md,cli,1
pbakaus/impeccable,AGENTS.md,command-metadata.json,0
pbakaus/impeccable,AGENTS.md,crates,1
pbakaus/impeccable,AGENTS.md,crates/browser,1
pbakaus/impeccable,AGENTS.md,crates/core,1
pbakaus/impeccable,AGENTS.md,crates/detect,1
pbakaus/impeccable,AGENTS.md,crates/foundation,1
pbakaus/impeccable,AGENTS.md,crates/html,1
pbakaus/impeccable,AGENTS.md,crates/live/assets,1
pbakaus/impeccable,AGENTS.md,crates/live/assets/antipatterns.json,1
pbakaus/impeccable,AGENTS.md,crates/live/assets/detect-antipatterns-browser.js,1
pbakaus/impeccable,AGENTS.md,crates/wasm,1
pbakaus/impeccable,AGENTS.md,dist,0
pbakaus/impeccable,AGENTS.md,dist/extension.zip,0
pbakaus/impeccable,AGENTS.md,dist/universal.zip,0
pbakaus/impeccable,AGENTS.md,docs/CLI-CONTRACT.md,1
pbakaus/impeccable,AGENTS.md,docs/ENGINE.md,1
pbakaus/impeccable,AGENTS.md,document.md,0
pbakaus/impeccable,AGENTS.md,extension,1
pbakaus/impeccable,AGENTS.md,extension/detector,0
pbakaus/impeccable,AGENTS.md,extension/manifest.json,1
pbakaus/impeccable,AGENTS.md,impeccable.cmd,0
pbakaus/impeccable,AGENTS.md,init.md,0
pbakaus/impeccable,AGENTS.md,origin/main,0
pbakaus/impeccable,AGENTS.md,package.json,1
pbakaus/impeccable,AGENTS.md,plugin,1
pbakaus/impeccable,AGENTS.md,product.md,0
pbakaus/impeccable,AGENTS.md,reference,0
pbakaus/impeccable,AGENTS.md,scripts,1
pbakaus/impeccable,AGENTS.md,scripts/build.js,1
pbakaus/impeccable,AGENTS.md,scripts/lib/transformers,1
pbakaus/impeccable,AGENTS.md,scripts/release.mjs,1
pbakaus/impeccable,AGENTS.md,scripts/test-suites.mjs,1
pbakaus/impeccable,AGENTS.md,site,0
pbakaus/impeccable,AGENTS.md,site/pages/changelog.astro,0
pbakaus/impeccable,AGENTS.md,skill,1
pbakaus/impeccable,AGENTS.md,skill/SKILL.src.md,1
pbakaus/impeccable,AGENTS.md,skill/agents,1
pbakaus/impeccable,AGENTS.md,skill/scripts,1
pbakaus/impeccable,AGENTS.md,target/release/impeccable,0
pbakaus/impeccable,AGENTS.md,target/test-rust-changed.log,0
pbakaus/impeccable,AGENTS.md,tests,1
pbakaus/impeccable,AGENTS.md,tests/fixtures,1
pbakaus/impeccable,AGENTS.md,tests/fixtures/antipatterns,1
pbakaus/impeccable,AGENTS.md,tests/framework-fixtures/README.md,1
pbakaus/impeccable,AGENTS.md,tests/live-e2e/agents/llm-agent.mjs,1
pbakaus/impeccable,AGENTS.md,tests/oracle,1
pbakaus/impeccable,AGENTS.md,tests/oracle/vectors/calls,1
pbakaus/impeccable,AGENTS.md,tests/skill-behavior/README.md,1
pbakaus/impeccable,CLAUDE.md,../impeccable-site/site/pages/changelog.astro,0
pbakaus/impeccable,CLAUDE.md,../impeccable/skill,0
pbakaus/impeccable,CLAUDE.md,.agents/skills,1
pbakaus/impeccable,CLAUDE.md,.claude-plugin/marketplace.json,1
pbakaus/impeccable,CLAUDE.md,.claude-plugin/plugin.json,1
pbakaus/impeccable,CLAUDE.md,.claude/scheduled_tasks.lock,0
pbakaus/impeccable,CLAUDE.md,.claude/settings.local.json,0
pbakaus/impeccable,CLAUDE.md,.claude/skills,1
pbakaus/impeccable,CLAUDE.md,.cursor/skills,1
pbakaus/impeccable,CLAUDE.md,.env,0
pbakaus/impeccable,CLAUDE.md,.gitattributes,1
pbakaus/impeccable,CLAUDE.md,.github/workflows/release-engine.yml,1
pbakaus/impeccable,CLAUDE.md,.github/workflows/sync-generated-output.yml,1
pbakaus/impeccable,CLAUDE.md,.gitignore,1
pbakaus/impeccable,CLAUDE.md,.html,0
pbakaus/impeccable,CLAUDE.md,.impeccable,1
pbakaus/impeccable,CLAUDE.md,.impeccable/live/roots.json,0
pbakaus/impeccable,CLAUDE.md,.impeccable/questions,0
pbakaus/impeccable,CLAUDE.md,.impeccable/questions/.gitignore,0
pbakaus/impeccable,CLAUDE.md,.impeccable/questions/seeds,0
pbakaus/impeccable,CLAUDE.md,.impeccable/surfaces,1
pbakaus/impeccable,CLAUDE.md,.js,0
pbakaus/impeccable,CLAUDE.md,.ts,0
pbakaus/impeccable,CLAUDE.md,.tsx,0
pbakaus/impeccable,CLAUDE.md,AGENT.md,0
pbakaus/impeccable,CLAUDE.md,AGENTS.md,1
pbakaus/impeccable,CLAUDE.md,AI_PR_NOTICE.txt,0
pbakaus/impeccable,CLAUDE.md,Cargo.toml,1
pbakaus/impeccable,CLAUDE.md,DELTAS.md,0
pbakaus/impeccable,CLAUDE.md,NOTICE.md,1
pbakaus/impeccable,CLAUDE.md,README.md,1
pbakaus/impeccable,CLAUDE.md,README.npm.md,1
pbakaus/impeccable,CLAUDE.md,SKILL.md,0
pbakaus/impeccable,CLAUDE.md,SKILL.src.md,0
pbakaus/impeccable,CLAUDE.md,adapt.native.md,0
pbakaus/impeccable,CLAUDE.md,android.md,0
pbakaus/impeccable,CLAUDE.md,antipatterns.json,0
pbakaus/impeccable,CLAUDE.md,audit.md,0
pbakaus/impeccable,CLAUDE.md,audit.native.md,0
pbakaus/impeccable,CLAUDE.md,build-floor.md,0
pbakaus/impeccable,CLAUDE.md,build.js,0
pbakaus/impeccable,CLAUDE.md,cli,1
pbakaus/impeccable,CLAUDE.md,cli/bin/cli.js,1
pbakaus/impeccable,CLAUDE.md,cli/platform-packages,1
pbakaus/impeccable,CLAUDE.md,cognitive-load.md,0
pbakaus/impeccable,CLAUDE.md,color-and-contrast.md,0
pbakaus/impeccable,CLAUDE.md,command-metadata.json,0
pbakaus/impeccable,CLAUDE.md,core.js,0
pbakaus/impeccable,CLAUDE.md,core_bg.wasm,0
pbakaus/impeccable,CLAUDE.md,craft-floor.md,0
pbakaus/impeccable,CLAUDE.md,crates,1
pbakaus/impeccable,CLAUDE.md,crates/browser,1
pbakaus/impeccable,CLAUDE.md,crates/bundle,1
pbakaus/impeccable,CLAUDE.md,crates/context,1
pbakaus/impeccable,CLAUDE.md,crates/context/src/concept_seed.rs,1
pbakaus/impeccable,CLAUDE.md,crates/context/src/telemetry.rs,1
pbakaus/impeccable,CLAUDE.md,crates/core,1
pbakaus/impeccable,CLAUDE.md,crates/core/tests/vectors.rs,1
pbakaus/impeccable,CLAUDE.md,crates/detect,1
pbakaus/impeccable,CLAUDE.md,crates/foundation,1
pbakaus/impeccable,CLAUDE.md,crates/foundation/src/registry.rs,1
pbakaus/impeccable,CLAUDE.md,crates/html,1
pbakaus/impeccable,CLAUDE.md,crates/live/assets/antipatterns.json,1
pbakaus/impeccable,CLAUDE.md,crates/live/assets/detect-antipatterns-browser.js,1
pbakaus/impeccable,CLAUDE.md,crates/live/src/server.rs,1
pbakaus/impeccable,CLAUDE.md,crates/wasm,1
pbakaus/impeccable,CLAUDE.md,critique.md,0
pbakaus/impeccable,CLAUDE.md,dist,0
pbakaus/impeccable,CLAUDE.md,dist/extension.zip,0
pbakaus/impeccable,CLAUDE.md,dist/universal.zip,0
pbakaus/impeccable,CLAUDE.md,docs/CLI-CONTRACT.md,1
pbakaus/impeccable,CLAUDE.md,docs/ENGINE.md,1
pbakaus/impeccable,CLAUDE.md,docs/LIVE-REWRITE-PLAN.md,1
pbakaus/impeccable,CLAUDE.md,docs/PUBLISHED-SKILL.md,0
pbakaus/impeccable,CLAUDE.md,docs/STYLE.md,1
pbakaus/impeccable,CLAUDE.md,docs/WORLD-CATALOG-AUTHORING.md,0
pbakaus/impeccable,CLAUDE.md,document.md,0
pbakaus/impeccable,CLAUDE.md,extension,1
pbakaus/impeccable,CLAUDE.md,extension/detector,0
pbakaus/impeccable,CLAUDE.md,extension/manifest.json,1
pbakaus/impeccable,CLAUDE.md,fixture.json,0
pbakaus/impeccable,CLAUDE.md,framework-viz.js,0
pbakaus/impeccable,CLAUDE.md,heuristics-scoring.md,0
pbakaus/impeccable,CLAUDE.md,impeccable.cmd,0
pbakaus/impeccable,CLAUDE.md,impeccable.style/api/version,0
pbakaus/impeccable,CLAUDE.md,init.md,0
pbakaus/impeccable,CLAUDE.md,inline-skill.ts,0
pbakaus/impeccable,CLAUDE.md,interaction-design.md,0
pbakaus/impeccable,CLAUDE.md,ios.md,0
pbakaus/impeccable,CLAUDE.md,lib/staleness.mjs,0
pbakaus/impeccable,CLAUDE.md,live-generation.md,0
pbakaus/impeccable,CLAUDE.md,marketplace.json,0
pbakaus/impeccable,CLAUDE.md,mode-operate.md,0
pbakaus/impeccable,CLAUDE.md,mode-persuade.md,0
pbakaus/impeccable,CLAUDE.md,mode-read.md,0
pbakaus/impeccable,CLAUDE.md,modern-screenshot.umd.js,0
pbakaus/impeccable,CLAUDE.md,motion-design.md,0
pbakaus/impeccable,CLAUDE.md,new-work.md,0
pbakaus/impeccable,CLAUDE.md,node_modules/.impeccable-live,0
pbakaus/impeccable,CLAUDE.md,operate.md,0
pbakaus/impeccable,CLAUDE.md,overlay.js,0
pbakaus/impeccable,CLAUDE.md,package.json,1
pbakaus/impeccable,CLAUDE.md,pbakaus/impeccable-site,0
pbakaus/impeccable,CLAUDE.md,personas.md,0
pbakaus/impeccable,CLAUDE.md,plugin,1
pbakaus/impeccable,CLAUDE.md,plugin.json,0
pbakaus/impeccable,CLAUDE.md,plugin/.claude-plugin/plugin.json,1
pbakaus/impeccable,CLAUDE.md,plugin/skills/impeccable/SKILL.md,1
pbakaus/impeccable,CLAUDE.md,polish.md,0
pbakaus/impeccable,CLAUDE.md,published-skill.json,0
pbakaus/impeccable,CLAUDE.md,reference,0
pbakaus/impeccable,CLAUDE.md,reference/android.md,0
pbakaus/impeccable,CLAUDE.md,reference/brand.md,0
pbakaus/impeccable,CLAUDE.md,reference/doctor.md,0
pbakaus/impeccable,CLAUDE.md,reference/ios.md,0
pbakaus/impeccable,CLAUDE.md,reference/live.md,0
pbakaus/impeccable,CLAUDE.md,reference/mode-persuade.md,0
pbakaus/impeccable,CLAUDE.md,reference/new-work.md,0
pbakaus/impeccable,CLAUDE.md,reference/operate.md,0
pbakaus/impeccable,CLAUDE.md,reference/product.md,0
pbakaus/impeccable,CLAUDE.md,registry.rs,0
pbakaus/impeccable,CLAUDE.md,release-engine.yml,0
pbakaus/impeccable,CLAUDE.md,responsive-design.md,0
pbakaus/impeccable,CLAUDE.md,roll.json,0
pbakaus/impeccable,CLAUDE.md,roll.local.json,0
pbakaus/impeccable,CLAUDE.md,routing.md,0
pbakaus/impeccable,CLAUDE.md,rule-cost.json,0
pbakaus/impeccable,CLAUDE.md,runner/inline-skill.ts,0
pbakaus/impeccable,CLAUDE.md,scenarios.test.mjs,0
pbakaus/impeccable,CLAUDE.md,scripts,1
pbakaus/impeccable,CLAUDE.md,scripts/build.js,1
pbakaus/impeccable,CLAUDE.md,scripts/check-engine-release.mjs,1
pbakaus/impeccable,CLAUDE.md,scripts/command-metadata.json,0
pbakaus/impeccable,CLAUDE.md,scripts/impeccable,0
pbakaus/impeccable,CLAUDE.md,scripts/lib/skill-categories.js,1
pbakaus/impeccable,CLAUDE.md,scripts/lib/transformers/index.js,1
pbakaus/impeccable,CLAUDE.md,scripts/lib/utils.js,1
pbakaus/impeccable,CLAUDE.md,scripts/lib/validate-plugin-manifest.js,1
pbakaus/impeccable,CLAUDE.md,scripts/release.mjs,1
pbakaus/impeccable,CLAUDE.md,scripts/run-tests.mjs,1
pbakaus/impeccable,CLAUDE.md,scripts/test-suites.mjs,1
pbakaus/impeccable,CLAUDE.md,site/content/skills,0
pbakaus/impeccable,CLAUDE.md,site/pages/changelog.astro,0
pbakaus/impeccable,CLAUDE.md,site/pages/index.astro,0
pbakaus/impeccable,CLAUDE.md,site/scripts/data.js,0
pbakaus/impeccable,CLAUDE.md,skill,1
pbakaus/impeccable,CLAUDE.md,skill/SKILL.src.md,1
pbakaus/impeccable,CLAUDE.md,skill/agents,1
pbakaus/impeccable,CLAUDE.md,skill/scripts,1
pbakaus/impeccable,CLAUDE.md,skill/scripts/VERSION,1
pbakaus/impeccable,CLAUDE.md,skill/scripts/bin,0
pbakaus/impeccable,CLAUDE.md,skill/scripts/command-metadata.json,1
pbakaus/impeccable,CLAUDE.md,skill/scripts/impeccable,1
pbakaus/impeccable,CLAUDE.md,snapshot.js,0
pbakaus/impeccable,CLAUDE.md,spatial-design.md,0
pbakaus/impeccable,CLAUDE.md,sub-pages-data.js,0
pbakaus/impeccable,CLAUDE.md,sync-generated-output.yml,0
pbakaus/impeccable,CLAUDE.md,target/release/impeccable,0
pbakaus/impeccable,CLAUDE.md,tests,1
pbakaus/impeccable,CLAUDE.md,tests/build.test.js,1
pbakaus/impeccable,CLAUDE.md,tests/fixtures/concept-catalog,1
pbakaus/impeccable,CLAUDE.md,tests/framework-fixtures,1
pbakaus/impeccable,CLAUDE.md,tests/framework-fixtures.test.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/framework-fixtures/README.md,1
pbakaus/impeccable,CLAUDE.md,tests/lib/engine-bin.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/lib/live-servers.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/live-e2e.test.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/live-e2e/agent.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/live-e2e/agents/llm-agent.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/live-e2e/session.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/live-server-leak.test.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/oracle,1
pbakaus/impeccable,CLAUDE.md,tests/oracle.test.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/oracle/lib.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/oracle/vectors/calls,1
pbakaus/impeccable,CLAUDE.md,tests/plugin-e2e.test.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/skill-behavior/README.md,1
pbakaus/impeccable,CLAUDE.md,tests/skill-behavior/fixtures.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/skill-behavior/providers.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/skill-behavior/scenarios.test.mjs,1
pbakaus/impeccable,CLAUDE.md,tests/skill-behavior/workflow-contract.test.mjs,0
pbakaus/impeccable,CLAUDE.md,tests/validate-plugin-manifest.test.js,1
pbakaus/impeccable,CLAUDE.md,typography.md,0
pbakaus/impeccable,CLAUDE.md,ux-writing.md,0
pbakaus/impeccable,CLAUDE.md,visualize.md,0
penpot/penpot,AGENTS.md,.serena/memories/critical-info.md,1
penpot/penpot,AGENTS.md,.serena/memories/foo/bar.md,0
penpot/penpot,AGENTS.md,AGENTS.local.md,0
penpot/penpot,AGENTS.md,CHANGES.md,1
penpot/penpot,AGENTS.md,backend,1
penpot/penpot,AGENTS.md,backend/core,0
penpot/penpot,AGENTS.md,common,1
penpot/penpot,AGENTS.md,common/core,0
penpot/penpot,AGENTS.md,exporter,1
penpot/penpot,AGENTS.md,frontend,1
penpot/penpot,AGENTS.md,frontend/core,0
penpot/penpot,AGENTS.md,render-wasm,1
penpot/penpot,AGENTS.md,scripts/check-commit,1
penpot/penpot,AGENTS.md,scripts/check-fmt-clj,1
penpot/penpot,AGENTS.md,scripts/ci,1
penpot/penpot,AGENTS.md,scripts/gh.py,1
penpot/penpot,AGENTS.md,scripts/nrepl-eval.mjs,1
penpot/penpot,AGENTS.md,scripts/paren-repair,1
penpot/penpot,AGENTS.md,scripts/psql,1
penpot/penpot,AGENTS.md,workflow,0
pi-hole/pi-hole,AGENTS.md,advanced,1
pi-hole/pi-hole,AGENTS.md,advanced/Scripts,1
pi-hole/pi-hole,AGENTS.md,advanced/Templates,1
pi-hole/pi-hole,AGENTS.md,gravity.sh,1
pi-hole/pi-hole,AGENTS.md,manpages,1
pi-hole/pi-hole,AGENTS.md,test,1
prometheus/prometheus,AGENTS.md,README.md,1
prometheus/prometheus,AGENTS.md,docs/stability.md,1
prometheus/prometheus,AGENTS.md,tsdb/wlog,1
pytorch/pytorch,.github/copilot-instructions.md,../cmake/EnvVarForwarding.cmake,1
pytorch/pytorch,.github/copilot-instructions.md,AGENTS.md,1
pytorch/pytorch,.github/copilot-instructions.md,CONTRIBUTING.md,1
pytorch/pytorch,.github/copilot-instructions.md,GLOSSARY.md,1
pytorch/pytorch,.github/copilot-instructions.md,Python.h,0
pytorch/pytorch,.github/copilot-instructions.md,aten/src/ATen/native,1
pytorch/pytorch,.github/copilot-instructions.md,aten/src/ATen/native/README.md,1
pytorch/pytorch,.github/copilot-instructions.md,aten/src/ATen/native/native_functions.yaml,1
pytorch/pytorch,.github/copilot-instructions.md,build,0
pytorch/pytorch,.github/copilot-instructions.md,build/aten/src/ATen,0
pytorch/pytorch,.github/copilot-instructions.md,cmake/EnvVarForwarding.cmake,1
pytorch/pytorch,.github/copilot-instructions.md,native_functions.yaml,0
pytorch/pytorch,.github/copilot-instructions.md,setup.py,1
pytorch/pytorch,.github/copilot-instructions.md,tools/autograd/derivatives.yaml,1
pytorch/pytorch,.github/copilot-instructions.md,torch/csrc,1
pytorch/pytorch,.github/copilot-instructions.md,torch/csrc/autograd,1
pytorch/pytorch,.github/copilot-instructions.md,torch/csrc/jit,1
pytorch/pytorch,.github/copilot-instructions.md,torchgen,1
pytorch/pytorch,CLAUDE.md,.ci/docker,1
pytorch/pytorch,CLAUDE.md,.cu,0
pytorch/pytorch,CLAUDE.md,.pyi,0
pytorch/pytorch,CLAUDE.md,AI_POLICY.md,1
pytorch/pytorch,CLAUDE.md,Loops.cuh,0
pytorch/pytorch,CLAUDE.md,agent_space,0
pytorch/pytorch,CLAUDE.md,cp_async_bulk_tensor.h,0
pytorch/pytorch,CLAUDE.md,gh/USERNAME/N,0
pytorch/pytorch,CLAUDE.md,origin/gh/USERNAME/N,0
pytorch/pytorch,CLAUDE.md,test/distributed,1
pytorch/pytorch,CLAUDE.md,torch/csrc/distributed,1
pytorch/pytorch,CLAUDE.md,torch/distributed,1
pytorch/pytorch,CLAUDE.md,torch/distributed/AGENTS.md,1
QuantumNous/new-api,AGENTS.md,.agents/github/ISSUE.md,1
QuantumNous/new-api,AGENTS.md,.agents/github/PR.md,1
QuantumNous/new-api,AGENTS.md,.agents/rules/billing.md,1
QuantumNous/new-api,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
QuantumNous/new-api,AGENTS.md,.github/PULL_REQUEST_TEMPLATE/en.md,1
QuantumNous/new-api,AGENTS.md,common/json.go,1
QuantumNous/new-api,AGENTS.md,common/log_text.zh-CN.json,1
QuantumNous/new-api,AGENTS.md,common/quota_math.go,1
QuantumNous/new-api,AGENTS.md,controller,1
QuantumNous/new-api,AGENTS.md,docs,1
QuantumNous/new-api,AGENTS.md,docs/plugin-api/v1.d.ts,1
QuantumNous/new-api,AGENTS.md,docs/plugin-api/v1.md,1
QuantumNous/new-api,AGENTS.md,docs/plugin-api/v1.schema.json,1
QuantumNous/new-api,AGENTS.md,electron,1
QuantumNous/new-api,AGENTS.md,encoding/json,0
QuantumNous/new-api,AGENTS.md,go.mod,1
QuantumNous/new-api,AGENTS.md,i18n,1
QuantumNous/new-api,AGENTS.md,middleware,1
QuantumNous/new-api,AGENTS.md,model,1
QuantumNous/new-api,AGENTS.md,model/main.go,1
QuantumNous/new-api,AGENTS.md,nicksnyder/go-i18n/v2,0
QuantumNous/new-api,AGENTS.md,pkg/billingexpr,1
QuantumNous/new-api,AGENTS.md,pkg/jsplugin,1
QuantumNous/new-api,AGENTS.md,plugins,1
QuantumNous/new-api,AGENTS.md,plugins/tasks,1
QuantumNous/new-api,AGENTS.md,relay,1
QuantumNous/new-api,AGENTS.md,relay/common/relay_info.go,1
QuantumNous/new-api,AGENTS.md,relay/helper/billing_expr_request.go,1
QuantumNous/new-api,AGENTS.md,relay/helper/price.go,1
QuantumNous/new-api,AGENTS.md,relay/helper/valid_request.go,1
QuantumNous/new-api,AGENTS.md,relay/image_handler.go,1
QuantumNous/new-api,AGENTS.md,relay/relay_task.go,1
QuantumNous/new-api,AGENTS.md,relay/request_billing.go,1
QuantumNous/new-api,AGENTS.md,relaykit,1
QuantumNous/new-api,AGENTS.md,relaykit/relayconvert/kitutil/json.go,1
QuantumNous/new-api,AGENTS.md,router,1
QuantumNous/new-api,AGENTS.md,service,1
QuantumNous/new-api,AGENTS.md,service/authz,1
QuantumNous/new-api,AGENTS.md,service/image_billing.go,1
QuantumNous/new-api,AGENTS.md,service/log_info_generate.go,1
QuantumNous/new-api,AGENTS.md,service/quota.go,1
QuantumNous/new-api,AGENTS.md,service/responses_usage.go,1
QuantumNous/new-api,AGENTS.md,service/task_billing.go,1
QuantumNous/new-api,AGENTS.md,service/text_quota.go,1
QuantumNous/new-api,AGENTS.md,service/tiered_settle.go,1
QuantumNous/new-api,AGENTS.md,setting,1
QuantumNous/new-api,AGENTS.md,setting/billing_setting,1
QuantumNous/new-api,AGENTS.md,sync.WaitGroup.Go,0
QuantumNous/new-api,AGENTS.md,tokenkit,1
QuantumNous/new-api,AGENTS.md,types/price_data.go,1
QuantumNous/new-api,AGENTS.md,web,1
QuantumNous/new-api,AGENTS.md,web/AGENTS.md,1
QuantumNous/new-api,AGENTS.md,web/src/components,1
QuantumNous/new-api,AGENTS.md,web/src/i18n,1
QuantumNous/new-api,CLAUDE.md,.agents/rules/billing.md,1
QuantumNous/new-api,CLAUDE.md,AGENTS.md,1
QuantumNous/new-api,CLAUDE.md,web,1
QuantumNous/new-api,CLAUDE.md,web/AGENTS.md,1
rails/rails,AGENTS.md,.rubocop.yml,1
rails/rails,AGENTS.md,Rails/AssertNot,0
rails/rails,AGENTS.md,actioncable,1
rails/rails,AGENTS.md,actionmailbox,1
rails/rails,AGENTS.md,actionmailer,1
rails/rails,AGENTS.md,actionpack,1
rails/rails,AGENTS.md,actiontext,1
rails/rails,AGENTS.md,actionview,1
rails/rails,AGENTS.md,actionview/lib/action_view/helpers/tags/hidden_field.rb,1
rails/rails,AGENTS.md,actionview/test/template/form_helper_test.rb,1
rails/rails,AGENTS.md,activejob,1
rails/rails,AGENTS.md,activemodel,1
rails/rails,AGENTS.md,activerecord,1
rails/rails,AGENTS.md,activestorage,1
rails/rails,AGENTS.md,activesupport,1
rails/rails,AGENTS.md,bin,1
rails/rails,AGENTS.md,bin/test,1
rails/rails,AGENTS.md,form_tag_helper.rb,0
rails/rails,AGENTS.md,guides/bug_report_templates,1
rails/rails,AGENTS.md,guides/source,1
rails/rails,AGENTS.md,guides/source/configuring.md,1
rails/rails,AGENTS.md,lib,0
rails/rails,AGENTS.md,lib/action_view/helpers/form_helper.rb,0
rails/rails,AGENTS.md,lib/action_view/helpers/form_tag_helper.rb,0
rails/rails,AGENTS.md,lib/action_view/helpers/tags,0
rails/rails,AGENTS.md,railties,1
rails/rails,AGENTS.md,railties/lib/rails/application/configuration.rb,1
rails/rails,AGENTS.md,spec,0
rails/rails,AGENTS.md,tags/check_box.rb,0
rails/rails,AGENTS.md,tags/file_field.rb,0
rails/rails,AGENTS.md,test,0
rails/rails,AGENTS.md,tools,1
rails/rails,AGENTS.md,tools/release.rb,0
rails/rails,AGENTS.md,tools/test.rb,1
rails/rails,AGENTS.md,url_helper.rb,0
rclone/rclone,AGENTS.md,.golangci.yml,1
rclone/rclone,AGENTS.md,CONTRIBUTING.md,1
rclone/rclone,AGENTS.md,api/types.go,0
rclone/rclone,AGENTS.md,backend,1
rclone/rclone,AGENTS.md,backend/all,1
rclone/rclone,AGENTS.md,backend/all/all.go,1
rclone/rclone,AGENTS.md,backend/drive,1
rclone/rclone,AGENTS.md,backend/s3,1
rclone/rclone,AGENTS.md,cmd,1
rclone/rclone,AGENTS.md,cmd/all,1
rclone/rclone,AGENTS.md,cmd/all/all.go,1
rclone/rclone,AGENTS.md,cmd/bisync,1
rclone/rclone,AGENTS.md,cmd/gitannex,1
rclone/rclone,AGENTS.md,cmd/ls/ls.go,1
rclone/rclone,AGENTS.md,docs/content,1
rclone/rclone,AGENTS.md,fs,1
rclone/rclone,AGENTS.md,fs.Fs,0
rclone/rclone,AGENTS.md,fs.go,0
rclone/rclone,AGENTS.md,fs/accounting,1
rclone/rclone,AGENTS.md,fs/config,1
rclone/rclone,AGENTS.md,fs/features.go,1
rclone/rclone,AGENTS.md,fs/filter,1
rclone/rclone,AGENTS.md,fs/fshttp,1
rclone/rclone,AGENTS.md,fs/march,1
rclone/rclone,AGENTS.md,fs/operations,1
rclone/rclone,AGENTS.md,fs/registry.go,1
rclone/rclone,AGENTS.md,fs/sync,1
rclone/rclone,AGENTS.md,fs/types.go,1
rclone/rclone,AGENTS.md,fstest,1
rclone/rclone,AGENTS.md,fstest/fstests,1
rclone/rclone,AGENTS.md,fstest/test_all/config.yaml,1
rclone/rclone,AGENTS.md,lib/dircache,1
rclone/rclone,AGENTS.md,lib/oauthutil,1
rclone/rclone,AGENTS.md,lib/pacer,1
rclone/rclone,AGENTS.md,lib/rest,1
rclone/rclone,AGENTS.md,librclone,1
rclone/rclone,AGENTS.md,object.go,0
rclone/rclone,AGENTS.md,rclone.go,1
rclone/rclone,AGENTS.md,s3.go,0
rclone/rclone,AGENTS.md,s3_test.go,0
rclone/rclone,AGENTS.md,vfs,1
react/react,CLAUDE.md,compiler/crates,1
react/react,CLAUDE.md,compiler/docs/rust-port,1
react/react-native,AGENTS.md,.github/workflows/test-all.yml,1
react/react-native,AGENTS.md,CHANGELOG.md,1
react/react-native,AGENTS.md,__docs__/README.md,1
react/react-native,AGENTS.md,packages/react-native/Libraries,1
react/react-native,AGENTS.md,packages/react-native/ReactAndroid,1
react/react-native,AGENTS.md,packages/react-native/ReactAndroid/api/ReactAndroid.api,1
react/react-native,AGENTS.md,packages/react-native/ReactCommon,1
react/react-native,AGENTS.md,packages/react-native/ReactNativeApi.d.ts,1
react/react-native,AGENTS.md,packages/react-native/index.js,1
react/react-native,AGENTS.md,packages/react-native/package.json,1
react/react-native,AGENTS.md,packages/react-native/scripts/featureflags/ReactNativeFeatureFlags.config.js,1
react/react-native,AGENTS.md,packages/react-native/src/private,1
react/react-native,AGENTS.md,packages/rn-tester,1
react/react-native,AGENTS.md,packages/rn-tester/README.md,1
react/react-native,AGENTS.md,private/react-native-fantom/__docs__/README.md,1
react/react-native,AGENTS.md,scripts/build/README.md,1
react/react-native,AGENTS.md,scripts/cxx-api,1
react/react-native,AGENTS.md,scripts/try-set-hermes-compiler-prebuilt.js,1
react/react-native,AGENTS.md,src/private,0
react/react-native,AGENTS.md,yarn.lock,1
realworld-apps/realworld,CLAUDE.md,CONTRIBUTING.md,1
realworld-apps/realworld,CLAUDE.md,SELECTORS.md,0
realworld-apps/realworld,CLAUDE.md,docs,1
realworld-apps/realworld,CLAUDE.md,openapi.yml,0
realworld-apps/realworld,CLAUDE.md,playwright.base.ts,0
realworld-apps/realworld,CLAUDE.md,specs,1
realworld-apps/realworld,CLAUDE.md,specs/api,1
realworld-apps/realworld,CLAUDE.md,specs/api/bruno,1
realworld-apps/realworld,CLAUDE.md,specs/e2e,1
realworld-apps/realworld,CLAUDE.md,specs/e2e/SELECTORS.md,1
realworld-apps/realworld,CLAUDE.md,specs/e2e/playwright.base.ts,1
remix-run/react-router,AGENTS.md,.react-router/types,0
remix-run/react-router,AGENTS.md,LICENSE.md,1
remix-run/react-router,AGENTS.md,_index.tsx,0
remix-run/react-router,AGENTS.md,_layout.tsx,0
remix-run/react-router,AGENTS.md,about.tsx,0
remix-run/react-router,AGENTS.md,app,0
remix-run/react-router,AGENTS.md,app/routes,0
remix-run/react-router,AGENTS.md,decisions,1
remix-run/react-router,AGENTS.md,docs/api,1
remix-run/react-router,AGENTS.md,integration,1
remix-run/react-router,AGENTS.md,integration/rsc,1
remix-run/react-router,AGENTS.md,lib/components.tsx,0
remix-run/react-router,AGENTS.md,lib/dom,0
remix-run/react-router,AGENTS.md,lib/hooks.tsx,0
remix-run/react-router,AGENTS.md,lib/router,0
remix-run/react-router,AGENTS.md,lib/rsc,0
remix-run/react-router,AGENTS.md,packages,1
remix-run/react-router,AGENTS.md,packages/react-router-dev/typegen,1
remix-run/react-router,AGENTS.md,packages/react-router-dev/vite/plugin.ts,1
remix-run/react-router,AGENTS.md,packages/react-router-dev/vite/rsc/plugin.ts,1
remix-run/react-router,AGENTS.md,packages/react-router/__tests__,1
remix-run/react-router,AGENTS.md,packages/react-router/lib,1
remix-run/react-router,AGENTS.md,packages/react-router/lib/components.tsx,1
remix-run/react-router,AGENTS.md,packages/react-router/lib/router/router.ts,1
remix-run/react-router,AGENTS.md,routes.ts,0
remix-run/react-router,AGENTS.md,rsc-vite-framework,0
remix-run/react-router,AGENTS.md,settings.profile.tsx,0
remix-run/react-router,AGENTS.md,src/routes.ts,0
remix-run/react-router,AGENTS.md,typegen,0
remix-run/react-router,AGENTS.md,vite-6-template,0
remix-run/react-router,AGENTS.md,vite/plugin.ts,0
remix-run/react-router,AGENTS.md,vite/rsc/plugin.ts,0
remix-run/react-router,CLAUDE.md,.agents/skills,1
remix-run/react-router,CLAUDE.md,.claude/skills,0
remix-run/react-router,CLAUDE.md,AGENTS.md,1
remotion-dev/remotion,AGENTS.md,packages/core/src/version.ts,1
remotion-dev/remotion,AGENTS.md,packages/example,1
roboflow/supervision,.github/copilot-instructions.md,../AGENTS.md,1
roboflow/supervision,.github/copilot-instructions.md,CONTRIBUTING.md,1
roboflow/supervision,.github/copilot-instructions.md,chore,0
roboflow/supervision,.github/copilot-instructions.md,docs,1
roboflow/supervision,.github/copilot-instructions.md,feat,0
roboflow/supervision,.github/copilot-instructions.md,fix,0
roboflow/supervision,.github/copilot-instructions.md,mkdocs.yml,1
roboflow/supervision,.github/copilot-instructions.md,perf,0
roboflow/supervision,.github/copilot-instructions.md,refactor,0
roboflow/supervision,.github/copilot-instructions.md,skills/code-review/SKILL.md,1
roboflow/supervision,.github/copilot-instructions.md,test,0
roboflow/supervision,AGENTS.md,.github/CONTRIBUTING.md,1
roboflow/supervision,AGENTS.md,.github/skills/code-review/SKILL.md,1
roboflow/supervision,AGENTS.md,.pre-commit-config.yaml,1
roboflow/supervision,AGENTS.md,__init__.py,0
roboflow/supervision,AGENTS.md,config.py,0
roboflow/supervision,AGENTS.md,core.py,0
roboflow/supervision,AGENTS.md,detection/core.py,0
roboflow/supervision,AGENTS.md,detection/vlm.py,0
roboflow/supervision,AGENTS.md,docs/changelog.md,1
roboflow/supervision,AGENTS.md,src/supervision,1
roboflow/supervision,AGENTS.md,src/supervision/__init__.py,1
roboflow/supervision,AGENTS.md,supervision/assets,0
roboflow/supervision,AGENTS.md,tests,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,.claude/skills,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,.github/workflows/curriculum.yml,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,AGENTS.md,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,CLAUDE-CERTIFICATION.md,0
rohitg00/ai-engineering-from-scratch,AGENTS.md,README.md,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,ROADMAP.md,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,api/og.js,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,audit_lessons.py,0
rohitg00/ai-engineering-from-scratch,AGENTS.md,catalog.json,0
rohitg00/ai-engineering-from-scratch,AGENTS.md,certification-seo.json,0
rohitg00/ai-engineering-from-scratch,AGENTS.md,certifications/claude/lessons,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,code,0
rohitg00/ai-engineering-from-scratch,AGENTS.md,docs/en.md,0
rohitg00/ai-engineering-from-scratch,AGENTS.md,glossary/terms.md,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,learning-artifacts,0
rohitg00/ai-engineering-from-scratch,AGENTS.md,lesson-seo.json,0
rohitg00/ai-engineering-from-scratch,AGENTS.md,lib/og-cards.js,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,lib/og-fonts,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,lib/og-render.js,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,manuals/AUTHORING.md,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,outputs,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,package-lock.json,0
rohitg00/ai-engineering-from-scratch,AGENTS.md,phases,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,prerequisites.json,0
rohitg00/ai-engineering-from-scratch,AGENTS.md,program.json,0
rohitg00/ai-engineering-from-scratch,AGENTS.md,q/choices/answer,0
rohitg00/ai-engineering-from-scratch,AGENTS.md,scripts/debias_quizzes.py,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,site/build.js,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,site/data.js,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,site/og-cards.json,0
rohitg00/ai-engineering-from-scratch,AGENTS.md,site/version-assets.js,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,skills/claude-certification/SKILL.md,1
rohitg00/ai-engineering-from-scratch,AGENTS.md,tracks,0
router-for-me/CLIProxyAPI,AGENTS.md,.env,0
router-for-me/CLIProxyAPI,AGENTS.md,README_CN.md,1
router-for-me/CLIProxyAPI,AGENTS.md,auths,1
router-for-me/CLIProxyAPI,AGENTS.md,cmd/fetch_antigravity_models,1
router-for-me/CLIProxyAPI,AGENTS.md,cmd/server,1
router-for-me/CLIProxyAPI,AGENTS.md,config.example.yaml,1
router-for-me/CLIProxyAPI,AGENTS.md,config.yaml,0
router-for-me/CLIProxyAPI,AGENTS.md,convert.go,0
router-for-me/CLIProxyAPI,AGENTS.md,internal/api,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/api/handlers/management/api_tools.go,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/api/modules/amp,0
router-for-me/CLIProxyAPI,AGENTS.md,internal/cache,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/home,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/managementasset,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/registry,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/runtime/executor,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/runtime/executor/codex_websockets_executor.go,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/runtime/executor/helps,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/store,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/thinking,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/translator,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/tui,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/usage,0
router-for-me/CLIProxyAPI,AGENTS.md,internal/watcher,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/wsrelay,1
router-for-me/CLIProxyAPI,AGENTS.md,internal/wsrelay/session.go,1
router-for-me/CLIProxyAPI,AGENTS.md,sdk/cliproxy,1
router-for-me/CLIProxyAPI,AGENTS.md,suffix.go,0
router-for-me/CLIProxyAPI,AGENTS.md,test,1
router-for-me/CLIProxyAPI,AGENTS.md,types.go,0
router-for-me/CLIProxyAPI,AGENTS.md,validate.go,0
rtk-ai/rtk,.github/copilot-instructions.md,../CONTRIBUTING.md,1
rtk-ai/rtk,.github/copilot-instructions.md,../docs/contributing/ARCHITECTURE.md,1
rtk-ai/rtk,.github/copilot-instructions.md,../docs/contributing/TECHNICAL.md,1
rtk-ai/rtk,.github/copilot-instructions.md,README.md,1
rtk-ai/rtk,.github/copilot-instructions.md,main.rs,0
rtk-ai/rtk,.github/copilot-instructions.md,reachingforthejack/rtk,0
rtk-ai/rtk,.github/copilot-instructions.md,src/core/tracking.rs,1
rtk-ai/rtk,.github/copilot-instructions.md,tests/fixtures,1
rtk-ai/rtk,CLAUDE.md,.claude/rules/cli-testing.md,1
rtk-ai/rtk,CLAUDE.md,.claude/rules/rust-patterns.md,1
rtk-ai/rtk,CLAUDE.md,CONTRIBUTING.md,1
rtk-ai/rtk,CLAUDE.md,README.md,1
rtk-ai/rtk,CLAUDE.md,docs/contributing/ARCHITECTURE.md,1
rtk-ai/rtk,CLAUDE.md,docs/contributing/TECHNICAL.md,1
rtk-ai/rtk,CLAUDE.md,main.rs,0
rtk-ai/rtk,CLAUDE.md,proxy,1
rtk-ai/rtk,CLAUDE.md,proxy/README.md,1
rtk-ai/rtk,CLAUDE.md,src/cmds/README.md,1
rtk-ai/rtk,CLAUDE.md,src/core/tracking.rs,1
rust-lang/rust,AGENTS.md,AGENTS.md,1
rust-lang/rust,AGENTS.md,CLAUDE.md,0
rust-lang/rust,AGENTS.md,CONTRIBUTING.md,1
rust-lang/rust,AGENTS.md,rust-lang/cargo,0
rust-lang/rust,AGENTS.md,rust-lang/rust,0
rust-lang/rust,AGENTS.md,src/doc/rustc-dev-guide,1
rust-lang/rust,AGENTS.md,src/doc/rustc-dev-guide/src/building/how-to-build-and-run.md,1
rust-lang/rust,AGENTS.md,src/doc/rustc-dev-guide/src/compiler-src.md,1
rust-lang/rust,AGENTS.md,src/doc/rustc-dev-guide/src/contributing.md,1
rust-lang/rust,AGENTS.md,src/doc/rustc-dev-guide/src/conventions.md,1
rust-lang/rust,AGENTS.md,src/doc/rustc-dev-guide/src/external-repos.md,1
rust-lang/rust,AGENTS.md,src/doc/rustc-dev-guide/src/overview.md,1
rust-lang/rust,AGENTS.md,src/doc/rustc-dev-guide/src/tests/adding.md,1
rust-lang/rust,AGENTS.md,src/doc/rustc-dev-guide/src/tests/directives.md,1
rust-lang/rust,AGENTS.md,src/doc/rustc-dev-guide/src/tests/running.md,1
rust-lang/rust,AGENTS.md,src/tools,1
rust-lang/rust,AGENTS.md,x.py,1
rustdesk/rustdesk,AGENTS.md,.github/workflows/flutter-build.yml,1
rustdesk/rustdesk,AGENTS.md,de.rs,0
rustdesk/rustdesk,AGENTS.md,en.rs,0
rustdesk/rustdesk,AGENTS.md,flutter,1
rustdesk/rustdesk,AGENTS.md,flutter/lib/common,1
rustdesk/rustdesk,AGENTS.md,flutter/lib/desktop,1
rustdesk/rustdesk,AGENTS.md,flutter/lib/generated_bridge.dart,0
rustdesk/rustdesk,AGENTS.md,flutter/lib/mobile,1
rustdesk/rustdesk,AGENTS.md,flutter/lib/models,1
rustdesk/rustdesk,AGENTS.md,flutter/lib/web/bridge.dart,1
rustdesk/rustdesk,AGENTS.md,flutter/web/js,0
rustdesk/rustdesk,AGENTS.md,flutter/web/js/src,0
rustdesk/rustdesk,AGENTS.md,fr.rs,0
rustdesk/rustdesk,AGENTS.md,it.rs,0
rustdesk/rustdesk,AGENTS.md,libs/base,1
rustdesk/rustdesk,AGENTS.md,libs/base/src/config/keys.rs,1
rustdesk/rustdesk,AGENTS.md,libs/base/src/fs.rs,1
rustdesk/rustdesk,AGENTS.md,libs/clipboard,1
rustdesk/rustdesk,AGENTS.md,libs/enigo,1
rustdesk/rustdesk,AGENTS.md,libs/hbb_common,1
rustdesk/rustdesk,AGENTS.md,libs/scrap,1
rustdesk/rustdesk,AGENTS.md,src,1
rustdesk/rustdesk,AGENTS.md,src/bridge_generated.io.rs,0
rustdesk/rustdesk,AGENTS.md,src/bridge_generated.rs,0
rustdesk/rustdesk,AGENTS.md,src/core_main.rs,1
rustdesk/rustdesk,AGENTS.md,src/flutter_ffi.rs,1
rustdesk/rustdesk,AGENTS.md,src/platform,1
rustdesk/rustdesk,AGENTS.md,src/rendezvous_mediator.rs,1
rustdesk/rustdesk,AGENTS.md,src/server,1
rustdesk/rustdesk,AGENTS.md,src/server/connection.rs,1
rustdesk/rustdesk,AGENTS.md,src/tray.rs,1
rustdesk/rustdesk,AGENTS.md,src/ui,1
rustdesk/rustdesk,AGENTS.md,template.rs,0
ruvnet/ruflo,AGENTS.md,.agents/config.toml,1
ruvnet/ruflo,CLAUDE.md,.claude-flow,0
ruvnet/ruflo,CLAUDE.md,.claude/helpers/helpers.manifest.json,0
ruvnet/ruflo,CLAUDE.md,.claude/helpers/hook-handler.cjs,1
ruvnet/ruflo,CLAUDE.md,.cmd,0
ruvnet/ruflo,CLAUDE.md,.env,0
ruvnet/ruflo,CLAUDE.md,.github/workflows/no-metaharness-smoke.yml,1
ruvnet/ruflo,CLAUDE.md,.mcp.json,0
ruvnet/ruflo,CLAUDE.md,.npmrc,0
ruvnet/ruflo,CLAUDE.md,.swarm/memory.db,0
ruvnet/ruflo,CLAUDE.md,.swarm/router-parallel.jsonl,0
ruvnet/ruflo,CLAUDE.md,README.md,1
ruvnet/ruflo,CLAUDE.md,cli/src/memory/memory-bridge.ts,0
ruvnet/ruflo,CLAUDE.md,docs/reviews/intelligence-system-audit-2026-05-29.md,1
ruvnet/ruflo,CLAUDE.md,gcloud.cmd,0
ruvnet/ruflo,CLAUDE.md,helpers.manifest.json,0
ruvnet/ruflo,CLAUDE.md,intelligence.cjs,0
ruvnet/ruflo,CLAUDE.md,memory/src/controller-registry.ts,0
ruvnet/ruflo,CLAUDE.md,metaharness-ci.yml,0
ruvnet/ruflo,CLAUDE.md,no-metaharness-smoke.yml,0
ruvnet/ruflo,CLAUDE.md,oia-audit-weekly.yml,0
ruvnet/ruflo,CLAUDE.md,package/node_modules,0
ruvnet/ruflo,CLAUDE.md,prepare-root-publish.mjs,0
ruvnet/ruflo,CLAUDE.md,ruflo/package.json,1
ruvnet/ruflo,CLAUDE.md,scripts/benchmark-intelligence.mjs,1
ruvnet/ruflo,CLAUDE.md,scripts/sign-helpers.mjs,0
ruvnet/ruflo,CLAUDE.md,scripts/stage-internal-runtime-bundles.mjs,1
ruvnet/ruflo,CLAUDE.md,settings.json,0
ruvnet/ruflo,CLAUDE.md,sign-helpers.mjs,0
ruvnet/ruflo,CLAUDE.md,v3,1
ruvnet/ruflo,CLAUDE.md,v3/.npmrc,1
ruvnet/ruflo,CLAUDE.md,v3/@claude-flow/cli,1
ruvnet/ruflo,CLAUDE.md,v3/@claude-flow/cli/package.json,1
ruvnet/ruflo,CLAUDE.md,v3/@claude-flow/cli/src/plugins/store/discovery.ts,1
ruvnet/ruflo,CLAUDE.md,v3/@claude-flow/codex,1
ruvnet/ruflo,CLAUDE.md,v3/@claude-flow/guidance,1
ruvnet/ruflo,CLAUDE.md,v3/@claude-flow/hooks,1
ruvnet/ruflo,CLAUDE.md,v3/@claude-flow/memory,1
ruvnet/ruflo,CLAUDE.md,v3/@claude-flow/security,1
ruvnet/ruflo,CLAUDE.md,v3/docs/adr/ADR-150-metaharness-integration-surfaces.md,1
ruvnet/ruflo,CLAUDE.md,v3/node_modules,0
ruvnet/ruflo,CLAUDE.md,v3/pnpm-lock.yaml,1
ruvnet/RuView,AGENTS.md,.env,0
ruvnet/RuView,AGENTS.md,.github/workflows,1
ruvnet/RuView,AGENTS.md,.github/workflows/ruview-npm-release.yml,1
ruvnet/RuView,AGENTS.md,AGENTS.md,1
ruvnet/RuView,AGENTS.md,CLAUDE.md,1
ruvnet/RuView,AGENTS.md,archive/v1,1
ruvnet/RuView,AGENTS.md,docs/adr,1
ruvnet/RuView,AGENTS.md,docs/adr/ADR-028-esp32-capability-audit.md,1
ruvnet/RuView,AGENTS.md,docs/adr/ADR-263-ruview-npm-harness-deep-review.md,1
ruvnet/RuView,AGENTS.md,docs/adr/ADR-265-ruview-npm-distribution-strategy.md,1
ruvnet/RuView,AGENTS.md,docs/adr/ADR-283-ruview-community-metaharness-flywheel.md,1
ruvnet/RuView,AGENTS.md,docs/adr/ADR-285-homecore-wasm-first-metaharness.md,1
ruvnet/RuView,AGENTS.md,docs/user-guide.md,1
ruvnet/RuView,AGENTS.md,firmware,1
ruvnet/RuView,AGENTS.md,firmware/esp32-csi-node,1
ruvnet/RuView,AGENTS.md,firmware/esp32-csi-node/README.md,1
ruvnet/RuView,AGENTS.md,harness/homecore,1
ruvnet/RuView,AGENTS.md,harness/ruview,1
ruvnet/RuView,AGENTS.md,harness/ruview/README.md,1
ruvnet/RuView,AGENTS.md,harness/ruview/brain/corpus/core.jsonl,1
ruvnet/RuView,AGENTS.md,plugins/ruview/codex,1
ruvnet/RuView,AGENTS.md,ruvnet/RuView,0
ruvnet/RuView,AGENTS.md,v2,1
ruvnet/RuView,AGENTS.md,v2/crates,1
ruvnet/RuView,CLAUDE.md,.env,0
ruvnet/RuView,CLAUDE.md,.github/workflows,1
ruvnet/RuView,CLAUDE.md,.github/workflows/ruview-npm-release.yml,1
ruvnet/RuView,CLAUDE.md,archive/v1,1
ruvnet/RuView,CLAUDE.md,docs/TROUBLESHOOTING.md,1
ruvnet/RuView,CLAUDE.md,docs/adr,1
ruvnet/RuView,CLAUDE.md,docs/adr/ADR-028-esp32-capability-audit.md,1
ruvnet/RuView,CLAUDE.md,docs/adr/ADR-263-ruview-npm-harness-deep-review.md,1
ruvnet/RuView,CLAUDE.md,docs/adr/ADR-265-ruview-npm-distribution-strategy.md,1
ruvnet/RuView,CLAUDE.md,docs/adr/ADR-283-ruview-community-metaharness-flywheel.md,1
ruvnet/RuView,CLAUDE.md,docs/adr/ADR-285-homecore-wasm-first-metaharness.md,1
ruvnet/RuView,CLAUDE.md,docs/user-guide.md,1
ruvnet/RuView,CLAUDE.md,firmware,1
ruvnet/RuView,CLAUDE.md,firmware/esp32-csi-node,1
ruvnet/RuView,CLAUDE.md,firmware/esp32-csi-node/README.md,1
ruvnet/RuView,CLAUDE.md,harness/homecore,1
ruvnet/RuView,CLAUDE.md,harness/ruview,1
ruvnet/RuView,CLAUDE.md,harness/ruview/README.md,1
ruvnet/RuView,CLAUDE.md,harness/ruview/brain/corpus/core.jsonl,1
ruvnet/RuView,CLAUDE.md,harness/ruview/package.json,1
ruvnet/RuView,CLAUDE.md,plugins/ruview,1
ruvnet/RuView,CLAUDE.md,v2,1
ruvnet/RuView,CLAUDE.md,v2/crates,1
scrapy/scrapy,AGENTS.md,.example,0
scrapy/scrapy,AGENTS.md,.pre-commit-config.yaml,1
scrapy/scrapy,AGENTS.md,docs/news.rst,1
scrapy/scrapy,AGENTS.md,docs/requirements.in,1
scrapy/scrapy,AGENTS.md,tox.ini,1
shanraisshan/claude-code-best-practice,CLAUDE.md,.claude/agents/weather-agent.md,1
shanraisshan/claude-code-best-practice,CLAUDE.md,.claude/commands/weather-orchestrator.md,1
shanraisshan/claude-code-best-practice,CLAUDE.md,.claude/hooks,1
shanraisshan/claude-code-best-practice,CLAUDE.md,.claude/rules/markdown-docs.md,1
shanraisshan/claude-code-best-practice,CLAUDE.md,.claude/rules/presentation.md,1
shanraisshan/claude-code-best-practice,CLAUDE.md,.claude/settings.json,1
shanraisshan/claude-code-best-practice,CLAUDE.md,.claude/settings.local.json,0
shanraisshan/claude-code-best-practice,CLAUDE.md,.claude/skills/weather-fetcher/SKILL.md,1
shanraisshan/claude-code-best-practice,CLAUDE.md,.claude/skills/weather-svg-creator/SKILL.md,1
shanraisshan/claude-code-best-practice,CLAUDE.md,README.md,1
shanraisshan/claude-code-best-practice,CLAUDE.md,best-practice,1
shanraisshan/claude-code-best-practice,CLAUDE.md,best-practice/claude-commands.md,1
shanraisshan/claude-code-best-practice,CLAUDE.md,best-practice/claude-subagents.md,1
shanraisshan/claude-code-best-practice,CLAUDE.md,config/hooks-config.json,0
shanraisshan/claude-code-best-practice,CLAUDE.md,config/hooks-config.local.json,0
shanraisshan/claude-code-best-practice,CLAUDE.md,hooks-config.json,0
shanraisshan/claude-code-best-practice,CLAUDE.md,hooks-config.local.json,0
shanraisshan/claude-code-best-practice,CLAUDE.md,implementation,1
shanraisshan/claude-code-best-practice,CLAUDE.md,managed-settings.json,0
shanraisshan/claude-code-best-practice,CLAUDE.md,orchestration-workflow/orchestration-workflow.md,1
shanraisshan/claude-code-best-practice,CLAUDE.md,orchestration-workflow/output.md,1
shanraisshan/claude-code-best-practice,CLAUDE.md,orchestration-workflow/weather.svg,1
shanraisshan/claude-code-best-practice,CLAUDE.md,presentation/2026-04-25-gdg-kolachi-cli-claude-code-gemini,1
shanraisshan/claude-code-best-practice,CLAUDE.md,presentation/vibe-coding-to-agentic-engineering,1
shanraisshan/claude-code-best-practice,CLAUDE.md,reports,1
shanraisshan/claude-code-best-practice,CLAUDE.md,reports/claude-agent-memory.md,1
shanraisshan/claude-code-best-practice,CLAUDE.md,scripts/hooks.py,0
shanraisshan/claude-code-best-practice,CLAUDE.md,sounds,0
shanraisshan/claude-code-best-practice,CLAUDE.md,tips,1
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,.env,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,.github/workflows,1
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,AGENTS.md,1
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,ComponentName/ComponentName.tsx,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,autogpt_libs,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,autogpt_platform,1
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,autogpt_platform/CLAUDE.md,1
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,autogpt_platform/frontend/.cursorrules,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,autogpt_platform/frontend/CONTRIBUTING.md,1
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,backend,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,backend/backend,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,backend/backend/api/rest_api.py,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,backend/backend/data,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,backend/blocks,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,backend/data,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,backend/migrations,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,classic,1
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,docker-compose.yml,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,docs,1
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,frontend,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,frontend/lib/supabase/middleware.ts,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,frontend/src/app/layout.tsx,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,frontend/src/app/page.tsx,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,frontend/src/lib/supabase,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,helpers.ts,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,index.ts,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,next.config.mjs,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,package.json,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,platform-backend-ci.yml,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,platform-frontend-ci.yml,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,platform-fullstack-ci.yml,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,pyproject.toml,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,schema.prisma,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,src/app,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,src/components,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,src/lib,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,tailwind.config.ts,0
Significant-Gravitas/AutoGPT,.github/copilot-instructions.md,useComponentName.ts,0
Significant-Gravitas/AutoGPT,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
Significant-Gravitas/AutoGPT,AGENTS.md,ComponentName/ComponentName.tsx,0
Significant-Gravitas/AutoGPT,AGENTS.md,autogpt_platform/autogpt_libs,1
Significant-Gravitas/AutoGPT,AGENTS.md,autogpt_platform/backend,1
Significant-Gravitas/AutoGPT,AGENTS.md,autogpt_platform/docker-compose.yml,1
Significant-Gravitas/AutoGPT,AGENTS.md,autogpt_platform/frontend,1
Significant-Gravitas/AutoGPT,AGENTS.md,autogpt_platform/frontend/TESTING.md,1
Significant-Gravitas/AutoGPT,AGENTS.md,autogpt_platform/frontend/src/lib/auth/middleware.ts,1
Significant-Gravitas/AutoGPT,AGENTS.md,autogpt_platform/frontend/src/middleware.ts,1
Significant-Gravitas/AutoGPT,AGENTS.md,components,0
Significant-Gravitas/AutoGPT,AGENTS.md,docs/AGENTS.md,1
Significant-Gravitas/AutoGPT,AGENTS.md,docs/engineering,1
Significant-Gravitas/AutoGPT,AGENTS.md,docs/home,1
Significant-Gravitas/AutoGPT,AGENTS.md,docs/integrations,1
Significant-Gravitas/AutoGPT,AGENTS.md,docs/platform,1
Significant-Gravitas/AutoGPT,AGENTS.md,docs/platform/getting-started.md,1
Significant-Gravitas/AutoGPT,AGENTS.md,helpers.ts,0
Significant-Gravitas/AutoGPT,AGENTS.md,index.ts,0
Significant-Gravitas/AutoGPT,AGENTS.md,src/components,0
Significant-Gravitas/AutoGPT,AGENTS.md,useComponentName.ts,0
Significant-Gravitas/AutoGPT,AGENTS.md,usePageName.ts,0
spring-projects/spring-framework,AGENTS.md,CONTRIBUTING.md,1
spring-projects/spring-framework,AGENTS.md,framework-docs/build/site/index.html,0
spring-projects/spring-framework,AGENTS.md,framework-docs/modules/ROOT,1
spring-projects/spring-framework,AGENTS.md,package-info.java,0
spring-projects/spring-framework,AGENTS.md,src/checkstyle/checkstyle.xml,1
stablyai/orca,AGENTS.md,.bat,0
stablyai/orca,AGENTS.md,.cmd,0
stablyai/orca,AGENTS.md,.d.ts,0
stablyai/orca,AGENTS.md,.github/pull_request_template.md,1
stablyai/orca,AGENTS.md,.github/workflows/pr.yml,1
stablyai/orca,AGENTS.md,.ts,0
stablyai/orca,AGENTS.md,components/native-chat,0
stablyai/orca,AGENTS.md,components/ui,0
stablyai/orca,AGENTS.md,config/scripts/capture-agent-pty-transcript.mjs,1
stablyai/orca,AGENTS.md,docs/STYLEGUIDE.md,1
stablyai/orca,AGENTS.md,docs/reference/macos-daemon-tcc-attribution.md,1
stablyai/orca,AGENTS.md,mobile/.oxlintrc.json,1
stablyai/orca,AGENTS.md,src/main/windows/windows-process-table.ts,1
stablyai/orca,AGENTS.md,src/renderer/src/assets/main.css,1
stablyai/orca,AGENTS.md,src/renderer/src/components/ui,1
stablyai/orca,AGENTS.md,tab-group-state.ts,0
stablyai/orca,AGENTS.md,tabs-helpers.ts,0
stablyai/orca,AGENTS.md,terminal-orphan-cleanup.ts,0
stablyai/orca,AGENTS.md,terminal-utils.ts,0
Stirling-Tools/Stirling-PDF,AGENTS.md,.env,0
Stirling-Tools/Stirling-PDF,AGENTS.md,.svg,0
Stirling-Tools/Stirling-PDF,AGENTS.md,FileContext.tsx,0
Stirling-Tools/Stirling-PDF,AGENTS.md,app/common,1
Stirling-Tools/Stirling-PDF,AGENTS.md,app/core,1
Stirling-Tools/Stirling-PDF,AGENTS.md,auth/session.getAccessToken,0
Stirling-Tools/Stirling-PDF,AGENTS.md,auth/supabase,0
Stirling-Tools/Stirling-PDF,AGENTS.md,cloud,0
Stirling-Tools/Stirling-PDF,AGENTS.md,core/components,0
Stirling-Tools/Stirling-PDF,AGENTS.md,core/components/pageTracks,0
Stirling-Tools/Stirling-PDF,AGENTS.md,core/components/shared,0
Stirling-Tools/Stirling-PDF,AGENTS.md,core/components/tools,0
Stirling-Tools/Stirling-PDF,AGENTS.md,core/components/tooltips,0
Stirling-Tools/Stirling-PDF,AGENTS.md,core/components/viewer,0
Stirling-Tools/Stirling-PDF,AGENTS.md,core/constants,0
Stirling-Tools/Stirling-PDF,AGENTS.md,core/contexts,0
Stirling-Tools/Stirling-PDF,AGENTS.md,core/data,0
Stirling-Tools/Stirling-PDF,AGENTS.md,core/hooks,0
Stirling-Tools/Stirling-PDF,AGENTS.md,core/icons/svg,0
Stirling-Tools/Stirling-PDF,AGENTS.md,core/services,0
Stirling-Tools/Stirling-PDF,AGENTS.md,desktop,0
Stirling-Tools/Stirling-PDF,AGENTS.md,desktop/hooks/useSaasAppConfig.ts,0
Stirling-Tools/Stirling-PDF,AGENTS.md,docs/developer/ADDING_TOOLS.md,1
Stirling-Tools/Stirling-PDF,AGENTS.md,engine/pyproject.toml,1
Stirling-Tools/Stirling-PDF,AGENTS.md,exampleYmlFiles,0
Stirling-Tools/Stirling-PDF,AGENTS.md,file,0
Stirling-Tools/Stirling-PDF,AGENTS.md,frontend/README.md,1
Stirling-Tools/Stirling-PDF,AGENTS.md,frontend/editor/.env,1
Stirling-Tools/Stirling-PDF,AGENTS.md,frontend/editor/.env.desktop,1
Stirling-Tools/Stirling-PDF,AGENTS.md,frontend/editor/.env.proprietary,1
Stirling-Tools/Stirling-PDF,AGENTS.md,frontend/editor/.env.saas,1
Stirling-Tools/Stirling-PDF,AGENTS.md,frontend/editor/public,1
Stirling-Tools/Stirling-PDF,AGENTS.md,frontend/editor/public/locales,1
Stirling-Tools/Stirling-PDF,AGENTS.md,frontend/editor/src-tauri,1
Stirling-Tools/Stirling-PDF,AGENTS.md,frontend/editor/src/core,1
Stirling-Tools/Stirling-PDF,AGENTS.md,frontend/editor/src/core/contexts/FileContext.tsx,1
Stirling-Tools/Stirling-PDF,AGENTS.md,frontend/editor/src/core/hooks/tools/shared/useToolOperation.ts,1
Stirling-Tools/Stirling-PDF,AGENTS.md,frontend/editor/src/desktop,1
Stirling-Tools/Stirling-PDF,AGENTS.md,frontend/editor/src/proprietary,1
Stirling-Tools/Stirling-PDF,AGENTS.md,hooks/tools,0
Stirling-Tools/Stirling-PDF,AGENTS.md,hooks/tools/shared,0
Stirling-Tools/Stirling-PDF,AGENTS.md,hooks/useSaaSMode,0
Stirling-Tools/Stirling-PDF,AGENTS.md,platform/openExternal,0
Stirling-Tools/Stirling-PDF,AGENTS.md,primitives.css,0
Stirling-Tools/Stirling-PDF,AGENTS.md,public/locales,0
Stirling-Tools/Stirling-PDF,AGENTS.md,saas,0
Stirling-Tools/Stirling-PDF,AGENTS.md,scripts/convert_properties_to_json.py,0
Stirling-Tools/Stirling-PDF,AGENTS.md,services/apiClient,0
Stirling-Tools/Stirling-PDF,AGENTS.md,services/billing,0
Stirling-Tools/Stirling-PDF,AGENTS.md,src/main/resources/static,0
Stirling-Tools/Stirling-PDF,AGENTS.md,test.sh,0
Stirling-Tools/Stirling-PDF,AGENTS.md,testing/cucumber,1
Stirling-Tools/Stirling-PDF,AGENTS.md,toolWorkflow,0
Stirling-Tools/Stirling-PDF,AGENTS.md,tool_models.py,0
Stirling-Tools/Stirling-PDF,AGENTS.md,useCompressOperation.ts,0
storybookjs/storybook,.cursorrules,.cursor/rules/spy-mocking.mdc,1
storybookjs/storybook,.cursorrules,Button.test.ts,0
storybookjs/storybook,.cursorrules,code,1
storybookjs/storybook,.cursorrules,code/vitest.workspace.ts,0
storybookjs/storybook,.cursorrules,components,0
storybookjs/storybook,AGENTS.md,.agents/guidelines/architecture.md,1
storybookjs/storybook,AGENTS.md,.agents/guidelines/code-authoring.md,1
storybookjs/storybook,AGENTS.md,.agents/guidelines/code-review.md,1
storybookjs/storybook,AGENTS.md,.agents/guidelines/comments-and-jsdoc.md,1
storybookjs/storybook,AGENTS.md,.agents/guidelines/development.md,1
storybookjs/storybook,AGENTS.md,.agents/guidelines/nx-and-yarn-task.md,1
storybookjs/storybook,AGENTS.md,.agents/guidelines/pull-requests.md,1
storybookjs/storybook,AGENTS.md,.agents/guidelines/sandboxes.md,1
storybookjs/storybook,AGENTS.md,.agents/guidelines/testing.md,1
storybookjs/storybook,AGENTS.md,.agents/skills,1
storybookjs/storybook,AGENTS.md,.agents/skills/principle-encode-lessons-in-structure/SKILL.md,1
storybookjs/storybook,AGENTS.md,.claude/skills,1
storybookjs/storybook,AGENTS.md,.github/workflows/claude.yml,1
storybookjs/storybook,AGENTS.md,.svelte,0
storybookjs/storybook,AGENTS.md,.vue,0
storybookjs/storybook,AGENTS.md,CLAUDE.md,1
storybookjs/storybook,AGENTS.md,code,1
storybookjs/storybook,AGENTS.md,code/core,1
storybookjs/storybook,AGENTS.md,code/core/src/manager/globals/exports.ts,1
storybookjs/storybook,AGENTS.md,code/lib/cli-storybook/src/automigrate/README.md,1
storybookjs/storybook,AGENTS.md,foo.ts,0
storybookjs/storybook,AGENTS.md,scripts,1
storybookjs/storybook,AGENTS.md,storybook/internal/client-logger,0
storybookjs/storybook,AGENTS.md,storybook/internal/node-logger,0
storytold/photocraft,AGENTS.md,../craftrules,0
storytold/photocraft,AGENTS.md,../craftrules/release/playbook.md,0
storytold/photocraft,AGENTS.md,../craftrules/standards/fonts.md,0
storytold/photocraft,AGENTS.md,../craftrules/standards/never-crash.md,0
storytold/photocraft,AGENTS.md,AGENTS.md,1
storytold/photocraft,AGENTS.md,ATTRIBUTION.md,1
storytold/photocraft,AGENTS.md,Cargo.toml,1
storytold/photocraft,AGENTS.md,README.md,1
storytold/photocraft,AGENTS.md,ROADMAP.md,1
storytold/photocraft,AGENTS.md,clippy.toml,1
storytold/photocraft,AGENTS.md,commands.rs,0
storytold/photocraft,AGENTS.md,contributors.json,0
storytold/photocraft,AGENTS.md,contributors/contributors.json,1
storytold/photocraft,AGENTS.md,contributors/people.toml,1
storytold/photocraft,AGENTS.md,convert.rs,0
storytold/photocraft,AGENTS.md,corpus,0
storytold/photocraft,AGENTS.md,crates,1
storytold/photocraft,AGENTS.md,crates/format/src/manifest.rs,1
storytold/photocraft,AGENTS.md,crates/io,1
storytold/photocraft,AGENTS.md,crates/tablet,1
storytold/photocraft,AGENTS.md,crates/text/build.rs,1
storytold/photocraft,AGENTS.md,crates/ui-egui/src/menu_catalog.rs,1
storytold/photocraft,AGENTS.md,crates/ui-egui/src/parity.rs,1
storytold/photocraft,AGENTS.md,docs,1
storytold/photocraft,AGENTS.md,docs/architecture.md,1
storytold/photocraft,AGENTS.md,docs/brand,1
storytold/photocraft,AGENTS.md,docs/brand/LICENSE-brand.txt,1
storytold/photocraft,AGENTS.md,docs/brush-parity.md,1
storytold/photocraft,AGENTS.md,docs/context-menu-parity.md,1
storytold/photocraft,AGENTS.md,docs/contributing.md,1
storytold/photocraft,AGENTS.md,docs/contributors.md,1
storytold/photocraft,AGENTS.md,docs/control-protocol.md,1
storytold/photocraft,AGENTS.md,docs/development.md,1
storytold/photocraft,AGENTS.md,docs/file-format-parity.md,1
storytold/photocraft,AGENTS.md,docs/gaps.md,1
storytold/photocraft,AGENTS.md,docs/hardware-parity.md,1
storytold/photocraft,AGENTS.md,docs/localization-parity.md,1
storytold/photocraft,AGENTS.md,docs/parity-checklist.md,1
storytold/photocraft,AGENTS.md,docs/release-playbook.md,1
storytold/photocraft,AGENTS.md,docs/releasing.md,1
storytold/photocraft,AGENTS.md,docs/roadmap.md,1
storytold/photocraft,AGENTS.md,docs/scorecard.md,1
storytold/photocraft,AGENTS.md,docs/target-app-parity.md,1
storytold/photocraft,AGENTS.md,docs/ui-design.md,1
storytold/photocraft,AGENTS.md,docs/ui-parity.md,1
storytold/photocraft,AGENTS.md,engine/src/commands.rs,0
storytold/photocraft,AGENTS.md,engine/src/lib.rs,0
storytold/photocraft,AGENTS.md,log,0
storytold/photocraft,AGENTS.md,log/devlog.md,0
storytold/photocraft,AGENTS.md,menus.rs,0
storytold/photocraft,AGENTS.md,packaging,1
storytold/photocraft,AGENTS.md,people.toml,0
storytold/photocraft,AGENTS.md,perf/baseline.json,1
storytold/photocraft,AGENTS.md,perf/budgets.toml,1
storytold/photocraft,AGENTS.md,plan,0
storytold/photocraft,AGENTS.md,src/macos.rs,0
storytold/photocraft,AGENTS.md,standards/progress-docs.md,0
storytold/photocraft,AGENTS.md,state.rs,0
storytold/photocraft,AGENTS.md,ui-egui/src/menus.rs,0
storytold/photocraft,AGENTS.md,ui-egui/src/state.rs,0
storytold/photocraft,AGENTS.md,xtask/src/corpus_pins.rs,1
storytold/photocraft,AGENTS.md,xtask/src/layers.rs,1
strapi/strapi,AGENTS.md,.agents/skills,0
strapi/strapi,AGENTS.md,.ai/skills,1
strapi/strapi,AGENTS.md,.ai/skills/git-conventions,1
strapi/strapi,AGENTS.md,.claude/skills,0
strapi/strapi,AGENTS.md,.claude/skills/git-conventions,0
strapi/strapi,AGENTS.md,.cursor/skills,0
strapi/strapi,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
strapi/strapi,AGENTS.md,SKILL.md,0
strapi/strapi,AGENTS.md,__tests__,0
strapi/strapi,AGENTS.md,docs/AGENTS.md,1
strapi/strapi,AGENTS.md,docs/docs/architecture,1
strapi/strapi,AGENTS.md,docs/docs/packages/core/database/01-relations/polymorphic-relations.md,1
strapi/strapi,AGENTS.md,examples,1
strapi/strapi,AGENTS.md,examples/complex,1
strapi/strapi,AGENTS.md,package.json,1
strapi/strapi,AGENTS.md,packages,1
strapi/strapi,AGENTS.md,packages/core/content-manager/server/src/content-types,0
strapi/strapi,AGENTS.md,packages/plugins,1
strapi/strapi,AGENTS.md,schema.json,0
strapi/strapi,AGENTS.md,tests/api,1
strapi/strapi,AGENTS.md,tests/cli,1
strapi/strapi,AGENTS.md,tests/e2e/tests,1
strapi/strapi,AGENTS.md,tests/migration,1
strapi/strapi,AGENTS.md,validate-migration.js,0
supabase/supabase,.github/copilot-instructions.md,AGENTS.md,1
supabase/supabase,.github/copilot-instructions.md,apps/docs,1
supabase/supabase,.github/copilot-instructions.md,apps/studio,1
supabase/supabase,.github/copilot-instructions.md,apps/studio/AGENTS.md,1
supabase/supabase,.github/copilot-instructions.md,apps/www,1
supabase/supabase,.github/copilot-instructions.md,aria-valuemin/max/now,0
supabase/supabase,.github/copilot-instructions.md,packages/common,1
supabase/supabase,.github/copilot-instructions.md,packages/ui,1
supabase/supabase,AGENTS.md,.agents/skills,1
supabase/supabase,AGENTS.md,apps/design-system,1
supabase/supabase,AGENTS.md,apps/docs,1
supabase/supabase,AGENTS.md,apps/docs/AGENTS.md,1
supabase/supabase,AGENTS.md,apps/docs/CONTRIBUTING.md,1
supabase/supabase,AGENTS.md,apps/docs/style-guide,1
supabase/supabase,AGENTS.md,apps/kb,1
supabase/supabase,AGENTS.md,apps/kb/AGENTS.md,1
supabase/supabase,AGENTS.md,apps/learn,1
supabase/supabase,AGENTS.md,apps/lite-studio,1
supabase/supabase,AGENTS.md,apps/studio,1
supabase/supabase,AGENTS.md,apps/studio/AGENTS.md,1
supabase/supabase,AGENTS.md,apps/ui-library,1
supabase/supabase,AGENTS.md,apps/www,1
supabase/supabase,AGENTS.md,e2e/docs,1
supabase/supabase,AGENTS.md,e2e/studio,1
supabase/supabase,AGENTS.md,packages/api-types,1
supabase/supabase,AGENTS.md,packages/common,1
supabase/supabase,AGENTS.md,packages/common/feature-flags.tsx,1
supabase/supabase,AGENTS.md,packages/common/posthog-client.ts,1
supabase/supabase,AGENTS.md,packages/common/telemetry-constants.ts,1
supabase/supabase,AGENTS.md,packages/dev-tools,1
supabase/supabase,AGENTS.md,packages/pg-meta,1
supabase/supabase,AGENTS.md,packages/shared-data,1
supabase/supabase,AGENTS.md,packages/ui,1
supabase/supabase,AGENTS.md,packages/ui-patterns,1
supabase/supabase,AGENTS.md,packages/ui/index.tsx,1
supabase/supabase,AGENTS.md,supabase,1
supabase/supabase,AGENTS.md,supabase/functions/common/database-types.ts,0
supabase/supabase,AGENTS.md,ui-patterns/AssistantChat,0
sveltejs/svelte,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
sveltejs/svelte,AGENTS.md,CONTRIBUTING.md,1
sveltejs/svelte,AGENTS.md,PULL_REQUEST_TEMPLATE.md,0
TanStack/query,AGENTS.md,CONTRIBUTING.md,1
tesseract-ocr/tesseract,.github/copilot-instructions.md,CMakeCache.txt,0
tesseract-ocr/tesseract,.github/copilot-instructions.md,autogen.sh,1
tesseract-ocr/tesseract,.github/copilot-instructions.md,devatest.png,0
tesseract-ocr/tesseract,.github/copilot-instructions.md,doc,1
tesseract-ocr/tesseract,.github/copilot-instructions.md,include/tesseract,1
tesseract-ocr/tesseract,.github/copilot-instructions.md,test/testing,0
TheAlgorithms/Python,AGENTS.md,.github/pull_request_template.md,1
TheAlgorithms/Python,AGENTS.md,.github/workflows/build.yml,1
TheAlgorithms/Python,AGENTS.md,CONTRIBUTING.md,1
TheAlgorithms/Python,AGENTS.md,pyproject.toml,1
TheAlgorithms/Python,AGENTS.md,requirements.txt,0
TheAlgorithms/Python,AGENTS.md,uv.lock,1
thedaviddias/Front-End-Checklist,AGENTS.md,W3C/WCAG,0
thedaviddias/Front-End-Checklist,AGENTS.md,apps/web,1
thedaviddias/Front-End-Checklist,AGENTS.md,apps/web/lib/rate-limit.ts,1
thedaviddias/Front-End-Checklist,AGENTS.md,brand-icons.tsx,0
thedaviddias/Front-End-Checklist,AGENTS.md,crates/turborepo-cli/src/cli/agent_guidance.rs,0
thedaviddias/Front-End-Checklist,AGENTS.md,docs,1
thedaviddias/Front-End-Checklist,AGENTS.md,docs/README.md,0
thedaviddias/Front-End-Checklist,AGENTS.md,docs/card-links.md,1
thedaviddias/Front-End-Checklist,AGENTS.md,icons.ts,0
thedaviddias/Front-End-Checklist,AGENTS.md,packages/auth,1
thedaviddias/Front-End-Checklist,AGENTS.md,packages/design-system/src/brand-icons.tsx,1
thedaviddias/Front-End-Checklist,AGENTS.md,packages/mcp,1
thedaviddias/Front-End-Checklist,AGENTS.md,packages/mcp/src/server.ts,1
thedaviddias/Front-End-Checklist,AGENTS.md,packages/mcp/src/tools/index.ts,1
thedaviddias/Front-End-Checklist,AGENTS.md,pnpm-workspace.yaml,1
thedaviddias/Front-End-Checklist,AGENTS.md,scripts/README.md,1
thedaviddias/Front-End-Checklist,AGENTS.md,server.ts,0
thedaviddias/Front-End-Checklist,AGENTS.md,turbo.json,1
thedaviddias/Front-End-Checklist,AGENTS.md,turbo.jsonc,0
thedaviddias/Front-End-Checklist,CLAUDE.md,.claude,0
thedaviddias/Front-End-Checklist,CLAUDE.md,AGENTS.md,1
thedotmack/claude-mem,CLAUDE.md,docs.json,0
thedotmack/claude-mem,CLAUDE.md,docs/public,1
tldraw/tldraw,AGENTS.md,../skills,0
tldraw/tldraw,AGENTS.md,.agents/skills,1
tldraw/tldraw,AGENTS.md,.claude/skills,1
tldraw/tldraw,AGENTS.md,.cursor/skills,1
tldraw/tldraw,AGENTS.md,README.md,1
tldraw/tldraw,AGENTS.md,SPEC.md,0
tldraw/tldraw,AGENTS.md,apps/docs,1
tldraw/tldraw,AGENTS.md,apps/docs/content,1
tldraw/tldraw,AGENTS.md,apps/dotcom,1
tldraw/tldraw,AGENTS.md,apps/dotcom/client,1
tldraw/tldraw,AGENTS.md,apps/dotcom/client/e2e,1
tldraw/tldraw,AGENTS.md,apps/examples,1
tldraw/tldraw,AGENTS.md,apps/examples/e2e,1
tldraw/tldraw,AGENTS.md,apps/examples/src/examples,1
tldraw/tldraw,AGENTS.md,apps/vscode,1
tldraw/tldraw,AGENTS.md,package.json,1
tldraw/tldraw,AGENTS.md,packages/assets,1
tldraw/tldraw,AGENTS.md,packages/editor,1
tldraw/tldraw,AGENTS.md,packages/editor/src/lib/editor/managers,1
tldraw/tldraw,AGENTS.md,packages/state,1
tldraw/tldraw,AGENTS.md,packages/store,1
tldraw/tldraw,AGENTS.md,packages/sync,1
tldraw/tldraw,AGENTS.md,packages/sync-core,1
tldraw/tldraw,AGENTS.md,packages/tldraw,1
tldraw/tldraw,AGENTS.md,packages/tldraw/src/test,1
tldraw/tldraw,AGENTS.md,packages/tlschema,1
tldraw/tldraw,AGENTS.md,packages/utils,1
tldraw/tldraw,AGENTS.md,packages/validate,1
tldraw/tldraw,AGENTS.md,pnpm-lock.yaml,1
tldraw/tldraw,AGENTS.md,pnpm-workspace.yaml,1
tldraw/tldraw,AGENTS.md,skill-name/SKILL.md,0
tldraw/tldraw,AGENTS.md,skills,1
tldraw/tldraw,AGENTS.md,skills/clean-copy,1
tldraw/tldraw,AGENTS.md,skills/commit-changes,1
tldraw/tldraw,AGENTS.md,skills/issue,1
tldraw/tldraw,AGENTS.md,skills/pr,1
tldraw/tldraw,AGENTS.md,skills/skill-creator,1
tldraw/tldraw,AGENTS.md,skills/take,1
tldraw/tldraw,AGENTS.md,skills/write-docs,1
tldraw/tldraw,AGENTS.md,skills/write-e2e-tests,1
tldraw/tldraw,AGENTS.md,skills/write-example,1
tldraw/tldraw,AGENTS.md,skills/write-issue,1
tldraw/tldraw,AGENTS.md,skills/write-pr,1
tldraw/tldraw,AGENTS.md,skills/write-release-notes,1
tldraw/tldraw,AGENTS.md,skills/write-unit-tests,1
tldraw/tldraw,AGENTS.md,tldraw/no-undeclared-dependencies,0
tldraw/tldraw,AGENTS.md,tsconfig.json,0
tldraw/tldraw,AGENTS.md,yarn.lock,0
topjohnwu/Magisk,AGENTS.md,.agents/skills/magisk-app/SKILL.md,1
topjohnwu/Magisk,AGENTS.md,.agents/skills/magisk-git/SKILL.md,1
topjohnwu/Magisk,AGENTS.md,.agents/skills/magisk-native/SKILL.md,1
topjohnwu/Magisk,AGENTS.md,app,1
topjohnwu/Magisk,AGENTS.md,build.py,1
topjohnwu/Magisk,AGENTS.md,native,1
topjohnwu/Magisk,AGENTS.md,scripts,1
topjohnwu/Magisk,AGENTS.md,scripts/env.py,1
topjohnwu/Magisk,AGENTS.md,tools,1
traefik/traefik,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
traefik/traefik,AGENTS.md,CLAUDE.md,1
traefik/traefik,AGENTS.md,CONTRIBUTING.md,1
traefik/traefik,AGENTS.md,cmd/traefik,1
traefik/traefik,AGENTS.md,docs/content,1
traefik/traefik,AGENTS.md,docs/content/contributing,1
traefik/traefik,AGENTS.md,docs/content/contributing/building-testing.md,1
traefik/traefik,AGENTS.md,docs/content/contributing/documentation-style-guide.md,1
traefik/traefik,AGENTS.md,docs/content/contributing/security-decisions.md,1
traefik/traefik,AGENTS.md,docs/content/contributing/submitting-pull-requests.md,1
traefik/traefik,AGENTS.md,docs/content/contributing/submitting-security-issues.md,1
traefik/traefik,AGENTS.md,go.mod,1
traefik/traefik,AGENTS.md,integration,1
traefik/traefik,AGENTS.md,integration/fixtures,1
traefik/traefik,AGENTS.md,integration/integration_test.go,1
traefik/traefik,AGENTS.md,pkg/config/dynamic,1
traefik/traefik,AGENTS.md,pkg/config/static,1
traefik/traefik,AGENTS.md,pkg/middlewares,1
traefik/traefik,AGENTS.md,pkg/middlewares/middleware.go,1
traefik/traefik,AGENTS.md,pkg/observability/logs,1
traefik/traefik,AGENTS.md,pkg/plugins,1
traefik/traefik,AGENTS.md,pkg/provider,1
traefik/traefik,AGENTS.md,pkg/provider/kubernetes/crd/generated,1
traefik/traefik,AGENTS.md,pkg/server,1
traefik/traefik,AGENTS.md,testify/assert,0
traefik/traefik,AGENTS.md,testify/require,0
traefik/traefik,AGENTS.md,testify/suite,0
traefik/traefik,AGENTS.md,webui,1
traefik/traefik,AGENTS.md,webui/embed.go,1
traefik/traefik,AGENTS.md,webui/static,1
TryGhost/Ghost,AGENTS.md,.agents/skills,1
TryGhost/Ghost,AGENTS.md,.agents/skills/commit/SKILL.md,1
TryGhost/Ghost,AGENTS.md,AGENTS.md,1
TryGhost/Ghost,AGENTS.md,apps/admin/README.md,1
TryGhost/Ghost,AGENTS.md,apps/shade/AGENTS.md,1
TryGhost/Ghost,AGENTS.md,docs/README.md,1
TryGhost/Ghost,AGENTS.md,docs/codebase/direction.md,1
TryGhost/Ghost,AGENTS.md,docs/codebase/monorepo-structure.md,1
TryGhost/Ghost,AGENTS.md,docs/contributing/development-setup.md,1
TryGhost/Ghost,AGENTS.md,docs/contributing/documentation.md,1
TryGhost/Ghost,AGENTS.md,docs/contributing/shipping.md,1
TryGhost/Ghost,AGENTS.md,docs/contributing/testing.md,1
TryGhost/Ghost,AGENTS.md,docs/contributing/workflow.md,1
TryGhost/Ghost,AGENTS.md,docs/practices/internationalization.md,1
TryGhost/Ghost,AGENTS.md,ghost/core/server/data/tinybird,1
TryGhost/Ghost,AGENTS.md,ghost/core/server/services/README.md,1
TryGhost/Ghost,AGENTS.md,pnpm-workspace.yaml,1
TryGhost/Ghost,AGENTS.md,tools/README.md,1
TryGhost/Ghost,AGENTS.md,tools/configs/eslint/README.md,1
tt-a1i/archify,AGENTS.md,CONTRIBUTING.md,1
tt-a1i/archify,AGENTS.md,REVIEWING.md,1
tt-a1i/archify,AGENTS.md,tt-a1i/archify,0
tt-a1i/archify,CLAUDE.md,AGENTS.md,1
tw93/Mole,AGENTS.md,.agents/skills,1
tw93/Mole,AGENTS.md,.claude/agents,1
tw93/Mole,AGENTS.md,.claude/rules,1
tw93/Mole,AGENTS.md,.claude/rules/clean-dev.md,1
tw93/Mole,AGENTS.md,.claude/rules/clean.md,1
tw93/Mole,AGENTS.md,.claude/rules/core.md,1
tw93/Mole,AGENTS.md,.claude/rules/github.md,1
tw93/Mole,AGENTS.md,.claude/rules/go-tuis.md,1
tw93/Mole,AGENTS.md,.claude/rules/install-update.md,1
tw93/Mole,AGENTS.md,.claude/rules/optimize.md,1
tw93/Mole,AGENTS.md,.claude/rules/purge-installer.md,1
tw93/Mole,AGENTS.md,.claude/rules/readme.md,1
tw93/Mole,AGENTS.md,.claude/rules/shell.md,1
tw93/Mole,AGENTS.md,.claude/rules/tests.md,1
tw93/Mole,AGENTS.md,.claude/rules/uninstall.md,1
tw93/Mole,AGENTS.md,.claude/skills,1
tw93/Mole,AGENTS.md,.claude/skills/bugs/SKILL.md,1
tw93/Mole,AGENTS.md,.claude/skills/bugs/references,1
tw93/Mole,AGENTS.md,.claude/skills/bugs/references/deletion-evidence-and-final-sink.md,1
tw93/Mole,AGENTS.md,.claude/skills/bugs/references/shell-and-test-pitfalls.md,1
tw93/Mole,AGENTS.md,.claude/skills/bugs/references/state-accounting-and-progress.md,1
tw93/Mole,AGENTS.md,.claude/skills/bugs/references/test-validity-and-refusal-diagnostics.md,1
tw93/Mole,AGENTS.md,.claude/skills/release-flow/SKILL.md,1
tw93/Mole,AGENTS.md,.claude/skills/release-notes/SKILL.md,1
tw93/Mole,AGENTS.md,.github/workflows/test.yml,1
tw93/Mole,AGENTS.md,AGENTS.local.md,0
tw93/Mole,AGENTS.md,AGENTS.md,1
tw93/Mole,AGENTS.md,CLAUDE.local.md,0
tw93/Mole,AGENTS.md,CLAUDE.md,1
tw93/Mole,AGENTS.md,SECURITY_AUDIT.md,1
tw93/Mole,AGENTS.md,SYNC.md,1
tw93/Mole,AGENTS.md,WORKLOG.md,0
tw93/Mole,AGENTS.md,app_protection.sh,0
tw93/Mole,AGENTS.md,audit_bats_assertions.py,0
tw93/Mole,AGENTS.md,audit_bundle_drift.sh,0
tw93/Mole,AGENTS.md,audit_destructive_sinks.py,0
tw93/Mole,AGENTS.md,audit_function_duplication.py,0
tw93/Mole,AGENTS.md,audit_timeout_status.py,0
tw93/Mole,AGENTS.md,bin/clean.sh,1
tw93/Mole,AGENTS.md,check.sh,0
tw93/Mole,AGENTS.md,cmd/analyze,1
tw93/Mole,AGENTS.md,cmd/analyze/oplog_test.go,1
tw93/Mole,AGENTS.md,cmd/status,1
tw93/Mole,AGENTS.md,common.sh,0
tw93/Mole,AGENTS.md,docs/SECURITY_DESIGN.md,1
tw93/Mole,AGENTS.md,install.sh,1
tw93/Mole,AGENTS.md,lib/clean/dev.sh,1
tw93/Mole,AGENTS.md,lib/core,1
tw93/Mole,AGENTS.md,lib/core/app_protection_data.sh,1
tw93/Mole,AGENTS.md,lib/core/base.sh,1
tw93/Mole,AGENTS.md,lib/core/file_ops.sh,1
tw93/Mole,AGENTS.md,lib/core/sudo.sh,1
tw93/Mole,AGENTS.md,lib/core/timeout.sh,1
tw93/Mole,AGENTS.md,lib/core/ui.sh,1
tw93/Mole,AGENTS.md,lib/manage/remove.sh,1
tw93/Mole,AGENTS.md,lib/manage/update.sh,1
tw93/Mole,AGENTS.md,lib/ui,1
tw93/Mole,AGENTS.md,lib/uninstall/batch.sh,1
tw93/Mole,AGENTS.md,release.yml,0
tw93/Mole,AGENTS.md,releases/latest,0
tw93/Mole,AGENTS.md,scripts,1
tw93/Mole,AGENTS.md,scripts/audit_destructive_sinks.py,1
tw93/Mole,AGENTS.md,scripts/test.sh,1
tw93/Mole,AGENTS.md,tests,1
tw93/Mole,AGENTS.md,tests/clean_app_caches.bats,1
tw93/Mole,AGENTS.md,tests/clean_core.bats,1
tw93/Mole,AGENTS.md,tests/clean_developer_state.bats,1
tw93/Mole,AGENTS.md,tests/core_performance.bats,1
tw93/Mole,AGENTS.md,tests/core_safe_functions.bats,1
tw93/Mole,AGENTS.md,tests/file_ops_mole_delete.bats,1
tw93/Mole,AGENTS.md,tests/history.bats,1
tw93/Mole,AGENTS.md,tests/install_checksum.bats,1
tw93/Mole,AGENTS.md,tests/optimize_db.bats,1
tw93/Mole,AGENTS.md,tests/optimize_removal_outcomes.bats,1
tw93/Mole,AGENTS.md,tests/purge_menu_pty.py,1
tw93/Mole,AGENTS.md,tests/uninstall.bats,1
tw93/Mole,AGENTS.md,tests/uninstall_process_pattern.bats,1
tw93/Mole,AGENTS.md,timeouts.sh,0
tw93/Pake,AGENTS.md,.agents/plugins/marketplace.json,1
tw93/Pake,AGENTS.md,.agents/skills,1
tw93/Pake,AGENTS.md,.agents/skills/pake,1
tw93/Pake,AGENTS.md,.app,0
tw93/Pake,AGENTS.md,.claude-plugin/marketplace.json,1
tw93/Pake,AGENTS.md,.claude/rules/rust.md,1
tw93/Pake,AGENTS.md,.claude/settings.local.json,0
tw93/Pake,AGENTS.md,.github/workflows/npm-publish.yml,1
tw93/Pake,AGENTS.md,.github/workflows/pake-cli.yaml,1
tw93/Pake,AGENTS.md,.github/workflows/quality-and-test.yml,1
tw93/Pake,AGENTS.md,.github/workflows/release.yml,1
tw93/Pake,AGENTS.md,.gitignore,1
tw93/Pake,AGENTS.md,.ico,0
tw93/Pake,AGENTS.md,.jpg,0
tw93/Pake,AGENTS.md,.png,0
tw93/Pake,AGENTS.md,AGENTS.md,1
tw93/Pake,AGENTS.md,AGENTS.override.md,0
tw93/Pake,AGENTS.md,CLAUDE.local.md,0
tw93/Pake,AGENTS.md,CLAUDE.md,1
tw93/Pake,AGENTS.md,Contents/Resources,0
tw93/Pake,AGENTS.md,action.yml,1
tw93/Pake,AGENTS.md,auth.js,0
tw93/Pake,AGENTS.md,auth.rs,0
tw93/Pake,AGENTS.md,bin,1
tw93/Pake,AGENTS.md,bin/builders/BaseBuilder.ts,1
tw93/Pake,AGENTS.md,bin/cli.ts,1
tw93/Pake,AGENTS.md,bin/defaults.ts,1
tw93/Pake,AGENTS.md,bin/dev.ts,1
tw93/Pake,AGENTS.md,bin/helpers,1
tw93/Pake,AGENTS.md,bin/helpers/cli-program.ts,1
tw93/Pake,AGENTS.md,bin/helpers/merge.ts,1
tw93/Pake,AGENTS.md,bin/types.ts,1
tw93/Pake,AGENTS.md,bin/utils,1
tw93/Pake,AGENTS.md,bin/utils/build-workspace.ts,1
tw93/Pake,AGENTS.md,bin/utils/dir.ts,1
tw93/Pake,AGENTS.md,bin/utils/mirror.ts,1
tw93/Pake,AGENTS.md,bin/utils/output.ts,1
tw93/Pake,AGENTS.md,bin/utils/shell.ts,1
tw93/Pake,AGENTS.md,config.rs,0
tw93/Pake,AGENTS.md,default_app_list.json,1
tw93/Pake,AGENTS.md,defaults.ts,0
tw93/Pake,AGENTS.md,dist,1
tw93/Pake,AGENTS.md,dist/cli.js,1
tw93/Pake,AGENTS.md,dist/dev.js,0
tw93/Pake,AGENTS.md,docs/cli-usage.md,1
tw93/Pake,AGENTS.md,docs/faq.md,1
tw93/Pake,AGENTS.md,download-http-status.test.ts,0
tw93/Pake,AGENTS.md,event-clipboard-shortcuts.test.js,0
tw93/Pake,AGENTS.md,event-link-guard.test.js,0
tw93/Pake,AGENTS.md,event.js,0
tw93/Pake,AGENTS.md,frame_links.js,0
tw93/Pake,AGENTS.md,fullscreen.js,0
tw93/Pake,AGENTS.md,invoke.rs,0
tw93/Pake,AGENTS.md,lib.rs,0
tw93/Pake,AGENTS.md,link_policy.js,0
tw93/Pake,AGENTS.md,menu-focused-window.test.ts,0
tw93/Pake,AGENTS.md,menu.rs,0
tw93/Pake,AGENTS.md,node_modules,0
tw93/Pake,AGENTS.md,npm-publish.yml,0
tw93/Pake,AGENTS.md,package.json,1
tw93/Pake,AGENTS.md,plugins/pake,1
tw93/Pake,AGENTS.md,plugins/pake/skills/pake/SKILL.md,1
tw93/Pake,AGENTS.md,quality-and-test.yml,0
tw93/Pake,AGENTS.md,release.yml,0
tw93/Pake,AGENTS.md,rust-toolchain.toml,1
tw93/Pake,AGENTS.md,schema,1
tw93/Pake,AGENTS.md,schema/pake.schema.json,1
tw93/Pake,AGENTS.md,scripts/check-release-version.mjs,1
tw93/Pake,AGENTS.md,setup.rs,0
tw93/Pake,AGENTS.md,single-app.yaml,0
tw93/Pake,AGENTS.md,src-tauri/.cargo/config.toml,0
tw93/Pake,AGENTS.md,src-tauri/Cargo.lock,1
tw93/Pake,AGENTS.md,src-tauri/Cargo.toml,1
tw93/Pake,AGENTS.md,src-tauri/build.rs,1
tw93/Pake,AGENTS.md,src-tauri/icons,1
tw93/Pake,AGENTS.md,src-tauri/pake.json,1
tw93/Pake,AGENTS.md,src-tauri/png,1
tw93/Pake,AGENTS.md,src-tauri/src/app/window.rs,1
tw93/Pake,AGENTS.md,src-tauri/src/inject/auth.js,1
tw93/Pake,AGENTS.md,src-tauri/src/inject/event.js,1
tw93/Pake,AGENTS.md,src-tauri/src/inject/styles.js,1
tw93/Pake,AGENTS.md,src-tauri/src/inject/title_bar.js,1
tw93/Pake,AGENTS.md,src-tauri/src/lib.rs,1
tw93/Pake,AGENTS.md,src-tauri/src/util.rs,1
tw93/Pake,AGENTS.md,src-tauri/target,0
tw93/Pake,AGENTS.md,src-tauri/tauri.conf.json,1
tw93/Pake,AGENTS.md,src-tauri/tauri.macos.conf.json,1
tw93/Pake,AGENTS.md,startup-window-reveal.test.ts,0
tw93/Pake,AGENTS.md,tests/browser/popup-routing.mjs,1
tw93/Pake,AGENTS.md,tests/integration/ipc-security.mjs,1
tw93/Pake,AGENTS.md,tests/integration/workflow-paths.test.js,1
tw93/Pake,AGENTS.md,tests/unit,1
tw93/Pake,AGENTS.md,tests/unit/auth-sso-patterns.test.js,1
tw93/Pake,AGENTS.md,tests/unit/config-file.test.ts,1
tw93/Pake,AGENTS.md,tests/unit/linux-multi-target.test.ts,1
tw93/Pake,AGENTS.md,tests/unit/notification-bridge.test.js,1
tw93/Pake,AGENTS.md,tests/unit/password-autosave.test.ts,1
tw93/Pake,AGENTS.md,tests/unit/title-bar-color.test.js,1
tw93/Pake,AGENTS.md,tests/unit/tray-toggle-visibility.test.ts,1
tw93/Pake,AGENTS.md,tw93/Pake,0
tw93/Pake,AGENTS.md,tw93/static,0
tw93/Pake,AGENTS.md,window-icon-reapply.test.ts,0
tw93/Pake,AGENTS.md,window.rs,0
twbs/bootstrap,AGENTS.md,.d.ts,0
twbs/bootstrap,AGENTS.md,.js,0
twbs/bootstrap,AGENTS.md,.ts,0
twbs/bootstrap,AGENTS.md,CLAUDE.md,0
twbs/bootstrap,AGENTS.md,_site,0
twbs/bootstrap,AGENTS.md,api.ts,0
twbs/bootstrap,AGENTS.md,build/browser-targets.mjs,1
twbs/bootstrap,AGENTS.md,build/build-plugins.mjs,1
twbs/bootstrap,AGENTS.md,build/generate-sri.mjs,1
twbs/bootstrap,AGENTS.md,build/rolldown.config.mjs,1
twbs/bootstrap,AGENTS.md,config.yml,1
twbs/bootstrap,AGENTS.md,consumer.ts,0
twbs/bootstrap,AGENTS.md,dist,1
twbs/bootstrap,AGENTS.md,dom/event-handler.ts,0
twbs/bootstrap,AGENTS.md,dom/manipulator.ts,0
twbs/bootstrap,AGENTS.md,dom/selector-engine.ts,0
twbs/bootstrap,AGENTS.md,js/dist,1
twbs/bootstrap,AGENTS.md,js/src,1
twbs/bootstrap,AGENTS.md,js/src/index.ts,1
twbs/bootstrap,AGENTS.md,js/tests/types,1
twbs/bootstrap,AGENTS.md,js/tests/vitest-setup.js,1
twbs/bootstrap,AGENTS.md,js/tests/vitest.config.mts,1
twbs/bootstrap,AGENTS.md,package.json,1
twbs/bootstrap,AGENTS.md,scss,1
twbs/bootstrap,AGENTS.md,site,1
twbs/bootstrap,AGENTS.md,site/src/content/docs,1
twbs/bootstrap,AGENTS.md,site/src/libs/config.ts,1
twbs/bootstrap,AGENTS.md,site/src/libs/js-dependencies.ts,1
twentyhq/twenty,CLAUDE.md,.mcp.json,1
twentyhq/twenty,CLAUDE.md,packages/twenty-server/docs/UPGRADE_COMMANDS.md,1
twentyhq/twenty,CLAUDE.md,packages/twenty-server/src/database/commands/upgrade-version-command,1
twentyhq/twenty,CLAUDE.md,packages/twenty-ui/src/icon/icon-dictionary.md,1
twentyhq/twenty,CLAUDE.md,twenty-shared/dist,0
twentyhq/twenty,CLAUDE.md,twenty-shared/i18n,0
twentyhq/twenty,CLAUDE.md,twenty-shared/utils,0
twentyhq/twenty,CLAUDE.md,twenty-ui/icon,0
ultralytics/ultralytics,AGENTS.md,.github/workflows,1
ultralytics/ultralytics,AGENTS.md,block.py,0
ultralytics/ultralytics,AGENTS.md,bus.jpg,0
ultralytics/ultralytics,AGENTS.md,cfg/default.yaml,0
ultralytics/ultralytics,AGENTS.md,cfg/models,0
ultralytics/ultralytics,AGENTS.md,ci.yml,0
ultralytics/ultralytics,AGENTS.md,conv.py,0
ultralytics/ultralytics,AGENTS.md,data/augment.py,0
ultralytics/ultralytics,AGENTS.md,data/base.py,0
ultralytics/ultralytics,AGENTS.md,data/build.py,0
ultralytics/ultralytics,AGENTS.md,data/dataset.py,0
ultralytics/ultralytics,AGENTS.md,data/loaders.py,0
ultralytics/ultralytics,AGENTS.md,data/utils.py,0
ultralytics/ultralytics,AGENTS.md,docs,1
ultralytics/ultralytics,AGENTS.md,docs.yml,0
ultralytics/ultralytics,AGENTS.md,docs/AGENTS.md,1
ultralytics/ultralytics,AGENTS.md,docs/en/usage/cfg.md,1
ultralytics/ultralytics,AGENTS.md,docs/macros,1
ultralytics/ultralytics,AGENTS.md,engine/exporter.py,0
ultralytics/ultralytics,AGENTS.md,engine/predictor.py,0
ultralytics/ultralytics,AGENTS.md,engine/results.py,0
ultralytics/ultralytics,AGENTS.md,engine/trainer.py,0
ultralytics/ultralytics,AGENTS.md,engine/validator.py,0
ultralytics/ultralytics,AGENTS.md,format.yml,0
ultralytics/ultralytics,AGENTS.md,head.py,0
ultralytics/ultralytics,AGENTS.md,merge-main-into-prs.yml,0
ultralytics/ultralytics,AGENTS.md,models/utils/loss.py,0
ultralytics/ultralytics,AGENTS.md,nn/backends,0
ultralytics/ultralytics,AGENTS.md,nn/backends/__init__.py,0
ultralytics/ultralytics,AGENTS.md,nn/modules,0
ultralytics/ultralytics,AGENTS.md,nn/modules/__init__.py,0
ultralytics/ultralytics,AGENTS.md,nn/modules/head.py,0
ultralytics/ultralytics,AGENTS.md,nn/tasks.py,0
ultralytics/ultralytics,AGENTS.md,publish.yml,0
ultralytics/ultralytics,AGENTS.md,pyproject.toml,1
ultralytics/ultralytics,AGENTS.md,tests,1
ultralytics/ultralytics,AGENTS.md,tests/conftest.py,1
ultralytics/ultralytics,AGENTS.md,tests/test_cuda.py,1
ultralytics/ultralytics,AGENTS.md,tests/test_exports.py,1
ultralytics/ultralytics,AGENTS.md,transformer.py,0
ultralytics/ultralytics,AGENTS.md,try/except,0
ultralytics/ultralytics,AGENTS.md,ultralytics,1
ultralytics/ultralytics,AGENTS.md,ultralytics/__init__.py,1
ultralytics/ultralytics,AGENTS.md,ultralytics/cfg/__init__.py,1
ultralytics/ultralytics,AGENTS.md,ultralytics/utils/export,1
ultralytics/ultralytics,AGENTS.md,utils/checks.py,0
ultralytics/ultralytics,AGENTS.md,utils/dist.py,0
ultralytics/ultralytics,AGENTS.md,utils/downloads.py,0
ultralytics/ultralytics,AGENTS.md,utils/export,0
ultralytics/ultralytics,AGENTS.md,utils/instance.py,0
ultralytics/ultralytics,AGENTS.md,utils/loss.py,0
ultralytics/ultralytics,AGENTS.md,utils/metrics.py,0
ultralytics/ultralytics,AGENTS.md,utils/nms.py,0
ultralytics/ultralytics,AGENTS.md,utils/plotting.py,0
ultralytics/ultralytics,AGENTS.md,utils/tal.py,0
ultralytics/ultralytics,AGENTS.md,utils/torch_utils.py,0
ultralytics/yolov5,AGENTS.md,.github/workflows/ci-testing.yml,1
ultralytics/yolov5,AGENTS.md,benchmarks.py,1
ultralytics/yolov5,AGENTS.md,classify,1
ultralytics/yolov5,AGENTS.md,detect.py,1
ultralytics/yolov5,AGENTS.md,docker.yml,0
ultralytics/yolov5,AGENTS.md,export.py,1
ultralytics/yolov5,AGENTS.md,format.yml,0
ultralytics/yolov5,AGENTS.md,hubconf.py,1
ultralytics/yolov5,AGENTS.md,models/common.py,1
ultralytics/yolov5,AGENTS.md,models/hub,1
ultralytics/yolov5,AGENTS.md,models/segment,1
ultralytics/yolov5,AGENTS.md,models/yolo.py,1
ultralytics/yolov5,AGENTS.md,predict.py,0
ultralytics/yolov5,AGENTS.md,pyproject.toml,1
ultralytics/yolov5,AGENTS.md,segment,1
ultralytics/yolov5,AGENTS.md,tests,1
ultralytics/yolov5,AGENTS.md,train.py,1
ultralytics/yolov5,AGENTS.md,try/except,0
ultralytics/yolov5,AGENTS.md,ultralytics/yolov5,0
ultralytics/yolov5,AGENTS.md,utils,1
ultralytics/yolov5,AGENTS.md,utils/docker,1
ultralytics/yolov5,AGENTS.md,utils/loggers,1
ultralytics/yolov5,AGENTS.md,val.py,1
ultraworkers/claw-code,AGENTS.md,assets/clawd-hero.jpeg,0
ultraworkers/claw-code,AGENTS.md,discord.gg/6ztZB9jvWq,0
ultraworkers/claw-code,AGENTS.md,rust,1
ultraworkers/claw-code,AGENTS.md,src,1
ultraworkers/claw-code,CLAUDE.md,.claude.json,1
ultraworkers/claw-code,CLAUDE.md,.claude/settings.local.json,0
ultraworkers/claw-code,CLAUDE.md,CLAUDE.md,1
ultraworkers/claw-code,CLAUDE.md,rust,1
ultraworkers/claw-code,CLAUDE.md,scripts/fmt.sh,1
ultraworkers/claw-code,CLAUDE.md,src,1
ultraworkers/claw-code,CLAUDE.md,tests,1
usememos/memos,AGENTS.md,.agents/skills/release/SKILL.md,1
usememos/memos,AGENTS.md,.golangci.yaml,1
usememos/memos,AGENTS.md,.proto,0
usememos/memos,AGENTS.md,BRAND.md,0
usememos/memos,AGENTS.md,LATEST.sql,0
usememos/memos,AGENTS.md,README.md,1
usememos/memos,AGENTS.md,auth-state.ts,0
usememos/memos,AGENTS.md,cmd/memos,1
usememos/memos,AGENTS.md,components,0
usememos/memos,AGENTS.md,connect.ts,0
usememos/memos,AGENTS.md,contexts,0
usememos/memos,AGENTS.md,core,1
usememos/memos,AGENTS.md,dist,0
usememos/memos,AGENTS.md,doc.go,0
usememos/memos,AGENTS.md,docs/design,1
usememos/memos,AGENTS.md,docs/design/README.md,1
usememos/memos,AGENTS.md,filter,1
usememos/memos,AGENTS.md,hooks,0
usememos/memos,AGENTS.md,internal,1
usememos/memos,AGENTS.md,internal/testutil,1
usememos/memos,AGENTS.md,markdown,1
usememos/memos,AGENTS.md,proto/api,1
usememos/memos,AGENTS.md,proto/api/CHANGELOG.md,1
usememos/memos,AGENTS.md,proto/gen,1
usememos/memos,AGENTS.md,proto/store,1
usememos/memos,AGENTS.md,provider,1
usememos/memos,AGENTS.md,scripts/Dockerfile,1
usememos/memos,AGENTS.md,server,1
usememos/memos,AGENTS.md,server/api,1
usememos/memos,AGENTS.md,server/api/acl_config.go,1
usememos/memos,AGENTS.md,server/api/test,1
usememos/memos,AGENTS.md,server/auth,1
usememos/memos,AGENTS.md,server/fileserver,1
usememos/memos,AGENTS.md,server/frontend,1
usememos/memos,AGENTS.md,server/mcp,1
usememos/memos,AGENTS.md,store,1
usememos/memos,AGENTS.md,themes,0
usememos/memos,AGENTS.md,usememos/.github,0
usememos/memos,AGENTS.md,web/src,1
usememos/memos,AGENTS.md,web/src/hooks,1
usememos/memos,AGENTS.md,web/src/types/proto,1
usestrix/strix,AGENTS.md,containers,1
usestrix/strix,AGENTS.md,penetration_test_report.md,0
usestrix/strix,AGENTS.md,run.json,0
usestrix/strix,AGENTS.md,skills,1
usestrix/strix,AGENTS.md,strix/agents,1
usestrix/strix,AGENTS.md,strix/interface,1
usestrix/strix,AGENTS.md,strix/report,1
usestrix/strix,AGENTS.md,strix/runtime,1
usestrix/strix,AGENTS.md,strix/skills,1
usestrix/strix,AGENTS.md,strix/tools,1
usestrix/strix,AGENTS.md,vulnerabilities.json,0
vectorize-io/hindsight,AGENTS.md,CLAUDE.md,1
vectorize-io/hindsight,CLAUDE.md,.claude/skills/code-review/SKILL.md,1
vectorize-io/hindsight,CLAUDE.md,.env,0
vectorize-io/hindsight,CLAUDE.md,.env.example,1
vectorize-io/hindsight,CLAUDE.md,.github/workflows/test.yml,1
vectorize-io/hindsight,CLAUDE.md,NousResearch/hermes-agent,0
vectorize-io/hindsight,CLAUDE.md,base.py,0
vectorize-io/hindsight,CLAUDE.md,components/ui/harness-logo.tsx,0
vectorize-io/hindsight,CLAUDE.md,cross_encoder.py,0
vectorize-io/hindsight,CLAUDE.md,embeddings.py,0
vectorize-io/hindsight,CLAUDE.md,f1a2b3c4d5e6_add_new_index.py,0
vectorize-io/hindsight,CLAUDE.md,fact_extraction.py,0
vectorize-io/hindsight,CLAUDE.md,fusion.py,0
vectorize-io/hindsight,CLAUDE.md,graph_retrieval.py,0
vectorize-io/hindsight,CLAUDE.md,hindsight-api-slim/hindsight_api/alembic,1
vectorize-io/hindsight,CLAUDE.md,hindsight-api-slim/hindsight_api/alembic/versions,1
vectorize-io/hindsight,CLAUDE.md,hindsight-api-slim/hindsight_api/config.py,1
vectorize-io/hindsight,CLAUDE.md,hindsight-api-slim/hindsight_api/main.py,1
vectorize-io/hindsight,CLAUDE.md,hindsight-control-plane/public/img/harness,1
vectorize-io/hindsight,CLAUDE.md,hindsight-control-plane/src/app/api,1
vectorize-io/hindsight,CLAUDE.md,hindsight-control-plane/src/lib/api.ts,1
vectorize-io/hindsight,CLAUDE.md,hindsight-control-plane/src/lib/harness-logo.ts,1
vectorize-io/hindsight,CLAUDE.md,hindsight-docs/docs-integrations/hermes.md,1
vectorize-io/hindsight,CLAUDE.md,hindsight-docs/docs/developer/configuration.mdx,1
vectorize-io/hindsight,CLAUDE.md,hindsight-docs/static/img/icons,1
vectorize-io/hindsight,CLAUDE.md,hindsight-embed/hindsight_embed/env.example,1
vectorize-io/hindsight,CLAUDE.md,hindsight-integrations,1
vectorize-io/hindsight,CLAUDE.md,hindsight-integrations/coding-agents,1
vectorize-io/hindsight,CLAUDE.md,hindsight-integrations/coding-agents/README.md,1
vectorize-io/hindsight,CLAUDE.md,hindsight-integrations/hermes/README.md,1
vectorize-io/hindsight,CLAUDE.md,hindsight-system-tests,1
vectorize-io/hindsight,CLAUDE.md,http.py,0
vectorize-io/hindsight,CLAUDE.md,lib/api.ts,0
vectorize-io/hindsight,CLAUDE.md,lint.sh,0
vectorize-io/hindsight,CLAUDE.md,llm_wrapper.py,0
vectorize-io/hindsight,CLAUDE.md,mcp.py,0
vectorize-io/hindsight,CLAUDE.md,memories/retain/route.ts,0
vectorize-io/hindsight,CLAUDE.md,memory_engine.py,0
vectorize-io/hindsight,CLAUDE.md,orchestrator.py,0
vectorize-io/hindsight,CLAUDE.md,package.json,1
vectorize-io/hindsight,CLAUDE.md,pg,0
vectorize-io/hindsight,CLAUDE.md,pg/entity_resolver.py,0
vectorize-io/hindsight,CLAUDE.md,pg/link_expansion.py,0
vectorize-io/hindsight,CLAUDE.md,pg/links.py,0
vectorize-io/hindsight,CLAUDE.md,plugin-catalog/hindsight.yaml,0
vectorize-io/hindsight,CLAUDE.md,postgres.py,0
vectorize-io/hindsight,CLAUDE.md,query_analyzer.py,0
vectorize-io/hindsight,CLAUDE.md,recall/route.ts,0
vectorize-io/hindsight,CLAUDE.md,reflect/route.ts,0
vectorize-io/hindsight,CLAUDE.md,reranking.py,0
vectorize-io/hindsight,CLAUDE.md,retrieval.py,0
vectorize-io/hindsight,CLAUDE.md,scripts/dev/setup.sh,1
vectorize-io/hindsight,CLAUDE.md,scripts/hooks/lint.sh,1
vectorize-io/hindsight,CLAUDE.md,scripts/release-integration.sh,1
vectorize-io/hindsight,CLAUDE.md,skill-src/preamble.md,0
vectorize-io/hindsight,CLAUDE.md,skill/SKILL.md,0
vectorize-io/hindsight,CLAUDE.md,src/docs-freshness.test.ts,0
vectorize-io/hindsight,CLAUDE.md,src/harness/hook-lifecycle.ts,0
vectorize-io/hindsight,CLAUDE.md,src/harness/registry.ts,0
vectorize-io/hindsight,CLAUDE.md,test_narrator_context_override.py,0
vectorize-io/hindsight,CLAUDE.md,test_narrator_resolution.py,0
vectorize-io/hindsight,CLAUDE.md,tests/test_migration_shape.py,0
vercel/next.js,AGENTS.md,.agents/skills,1
vercel/next.js,AGENTS.md,.agents/skills/dce-edge/SKILL.md,1
vercel/next.js,AGENTS.md,.agents/skills/flags/SKILL.md,1
vercel/next.js,AGENTS.md,.agents/skills/pr-status-triage/SKILL.md,1
vercel/next.js,AGENTS.md,.agents/skills/react-vendoring/SKILL.md,1
vercel/next.js,AGENTS.md,.agents/skills/runtime-debug/SKILL.md,1
vercel/next.js,AGENTS.md,.github/ISSUE_TEMPLATE/1.bug_report.yml,1
vercel/next.js,AGENTS.md,.github/pull_request_template.md,1
vercel/next.js,AGENTS.md,.github/workflows/build_and_test.yml,1
vercel/next.js,AGENTS.md,.husky/post-checkout,0
vercel/next.js,AGENTS.md,.husky/pre-commit,1
vercel/next.js,AGENTS.md,.next,0
vercel/next.js,AGENTS.md,README.md,0
vercel/next.js,AGENTS.md,app-page.ts,0
vercel/next.js,AGENTS.md,app-render.tsx,0
vercel/next.js,AGENTS.md,config-schema.ts,0
vercel/next.js,AGENTS.md,config-shared.ts,0
vercel/next.js,AGENTS.md,crates/turborepo-cli/src/cli/agent_guidance.rs,0
vercel/next.js,AGENTS.md,define-env.ts,0
vercel/next.js,AGENTS.md,dist,0
vercel/next.js,AGENTS.md,docs,1
vercel/next.js,AGENTS.md,docs/README.md,0
vercel/next.js,AGENTS.md,entry-base.ts,0
vercel/next.js,AGENTS.md,export/worker.ts,0
vercel/next.js,AGENTS.md,if/else,0
vercel/next.js,AGENTS.md,next-server.ts,0
vercel/next.js,AGENTS.md,next/font,0
vercel/next.js,AGENTS.md,node_modules,0
vercel/next.js,AGENTS.md,packages/create-next-app,1
vercel/next.js,AGENTS.md,packages/eslint-plugin-next,1
vercel/next.js,AGENTS.md,packages/font,1
vercel/next.js,AGENTS.md,packages/next,1
vercel/next.js,AGENTS.md,packages/next-swc,1
vercel/next.js,AGENTS.md,packages/next/dist,0
vercel/next.js,AGENTS.md,packages/next/src,1
vercel/next.js,AGENTS.md,packages/next/src/build,1
vercel/next.js,AGENTS.md,packages/next/src/cli/next-dev.ts,1
vercel/next.js,AGENTS.md,packages/next/src/client,1
vercel/next.js,AGENTS.md,packages/next/src/server,1
vercel/next.js,AGENTS.md,packages/next/src/server/lib/router-server.ts,1
vercel/next.js,AGENTS.md,packages/next/src/server/lib/server-ipc/utils.ts,1
vercel/next.js,AGENTS.md,packages/next/src/server/patch-error-inspect.ts,1
vercel/next.js,AGENTS.md,packages/next/types/global.d.ts,1
vercel/next.js,AGENTS.md,packages/third-parties,1
vercel/next.js,AGENTS.md,ppr,0
vercel/next.js,AGENTS.md,ppr-full,0
vercel/next.js,AGENTS.md,react-dom/server.edge,0
vercel/next.js,AGENTS.md,releases/lts/active,0
vercel/next.js,AGENTS.md,releases/lts/maintenance,0
vercel/next.js,AGENTS.md,scripts/pr-status.js,1
vercel/next.js,AGENTS.md,src,0
vercel/next.js,AGENTS.md,src/build/index.ts,0
vercel/next.js,AGENTS.md,src/cli/next-build.ts,0
vercel/next.js,AGENTS.md,src/cli/next-dev.ts,0
vercel/next.js,AGENTS.md,src/cli/next-start.ts,0
vercel/next.js,AGENTS.md,src/server/dev/next-dev-server.ts,0
vercel/next.js,AGENTS.md,src/server/next-server.ts,0
vercel/next.js,AGENTS.md,target,0
vercel/next.js,AGENTS.md,test,1
vercel/next.js,AGENTS.md,test/development,1
vercel/next.js,AGENTS.md,test/e2e,1
vercel/next.js,AGENTS.md,test/production,1
vercel/next.js,AGENTS.md,test/unit,1
vercel/next.js,AGENTS.md,test_e2e_deploy_release.yml,0
vercel/next.js,AGENTS.md,tsconfig.json,1
vercel/next.js,AGENTS.md,turbo.json,1
vercel/next.js,AGENTS.md,turbo.jsonc,0
vercel/next.js,AGENTS.md,turbopack/README.md,0
vercel/next.js,AGENTS.md,turbopack/crates/README.md,0
vercel/next.js,AGENTS.md,turbopack/crates/turbopack-ecmascript-runtime/README.md,1
vercel/next.js,AGENTS.md,turbopack/crates/turbopack-ecmascript-runtime/js/README.md,1
vercel/next.js,AGENTS.md,turbopack/crates/turbopack-ecmascript-runtime/js/src/nodejs/runtime/runtime-base.ts,1
vercel/next.js,AGENTS.md,vercel/next.js,0
vinta/awesome-python,AGENTS.md,CONTRIBUTING.md,1
vinta/awesome-python,AGENTS.md,README.md,1
vinta/awesome-python,AGENTS.md,SPONSORSHIP.md,1
vinta/awesome-python,AGENTS.md,website,1
vinta/awesome-python,CLAUDE.md,CONTRIBUTING.md,1
vinta/awesome-python,CLAUDE.md,README.md,1
vinta/awesome-python,CLAUDE.md,SPONSORSHIP.md,1
vinta/awesome-python,CLAUDE.md,website,1
vitejs/vite,.github/copilot-instructions.md,commit-convention.md,1
vitejs/vite,.github/copilot-instructions.md,docs,1
vitejs/vite,.github/copilot-instructions.md,packages/create-vite,1
vitejs/vite,.github/copilot-instructions.md,packages/plugin-legacy,1
vitejs/vite,.github/copilot-instructions.md,packages/vite,1
vitejs/vite,.github/copilot-instructions.md,playground,1
vllm-project/vllm,AGENTS.md,.agents/skills/pr-checklist/SKILL.md,1
vllm-project/vllm,AGENTS.md,.venv/bin/python,0
vllm-project/vllm,AGENTS.md,SECURITY.md,1
vllm-project/vllm,AGENTS.md,benchmarks/kernels,1
vllm-project/vllm,AGENTS.md,conftest.py,0
vllm-project/vllm,AGENTS.md,docs/contributing/editing-agent-instructions.md,1
vllm-project/vllm,AGENTS.md,docs/contributing/incremental_build.md,1
vllm-project/vllm,AGENTS.md,docs/contributing/model/tests.md,1
vllm-project/vllm,AGENTS.md,docs/contributing/vulnerability_management.md,1
vllm-project/vllm,AGENTS.md,docs/usage/security.md,1
vllm-project/vllm,AGENTS.md,tests,1
vllm-project/vllm,AGENTS.md,tests/evals,1
vllm-project/vllm,AGENTS.md,vllm-project/vllm,0
warpdotdev/warp,AGENTS.md,.agents/skills,1
warpdotdev/warp,AGENTS.md,.github/pull_request_template.md,1
warpdotdev/warp,AGENTS.md,CONTRIBUTING.md,1
warpdotdev/warp,AGENTS.md,SECURITY.md,1
warpdotdev/warp,AGENTS.md,ai,0
warpdotdev/warp,AGENTS.md,app,1
warpdotdev/warp,AGENTS.md,auth,0
warpdotdev/warp,AGENTS.md,crates/editor,1
warpdotdev/warp,AGENTS.md,crates/graphql,1
warpdotdev/warp,AGENTS.md,crates/integration,1
warpdotdev/warp,AGENTS.md,crates/ipc,1
warpdotdev/warp,AGENTS.md,crates/persistence/migrations,1
warpdotdev/warp,AGENTS.md,crates/persistence/src/schema.rs,1
warpdotdev/warp,AGENTS.md,crates/warp_core,1
warpdotdev/warp,AGENTS.md,crates/warp_graphql_schema/api/schema.graphql,1
warpdotdev/warp,AGENTS.md,crates/warp_tui,1
warpdotdev/warp,AGENTS.md,crates/warpui,1
warpdotdev/warp,AGENTS.md,crates/warpui_core,1
warpdotdev/warp,AGENTS.md,crates/warpui_core/src/elements/tui,1
warpdotdev/warp,AGENTS.md,drive,0
warpdotdev/warp,AGENTS.md,mod_test.rs,0
warpdotdev/warp,AGENTS.md,script/bootstrap,1
warpdotdev/warp,AGENTS.md,script/format,1
warpdotdev/warp,AGENTS.md,script/install_cargo_build_deps,1
warpdotdev/warp,AGENTS.md,script/install_cargo_test_deps,1
warpdotdev/warp,AGENTS.md,script/presubmit,1
warpdotdev/warp,AGENTS.md,script/resolve_common_skills,1
warpdotdev/warp,AGENTS.md,script/run,1
warpdotdev/warp,AGENTS.md,script/run-tui,1
warpdotdev/warp,AGENTS.md,settings,0
warpdotdev/warp,AGENTS.md,skills-lock.json,1
warpdotdev/warp,AGENTS.md,src/elements/tui,0
warpdotdev/warp,AGENTS.md,terminal,0
warpdotdev/warp,AGENTS.md,warp_core/src/features.rs,0
warpdotdev/warp,AGENTS.md,warpdotdev/common-skills,0
warpdotdev/warp,AGENTS.md,warpdotdev/common-skills/scripts/install_common_skills,0
warpdotdev/warp,AGENTS.md,workspace,0
webpack/webpack,AGENTS.md,.changeset,1
webpack/webpack,AGENTS.md,.css,0
webpack/webpack,AGENTS.md,.github/workflows,1
webpack/webpack,AGENTS.md,.js,0
webpack/webpack,AGENTS.md,AGENTS.md,1
webpack/webpack,AGENTS.md,HtmlSyntax.unittest.js,0
webpack/webpack,AGENTS.md,TESTING_DOCS.md,1
webpack/webpack,AGENTS.md,ai,0
webpack/webpack,AGENTS.md,benchmarks.yml,0
webpack/webpack,AGENTS.md,bin/webpack.js,1
webpack/webpack,AGENTS.md,bot,0
webpack/webpack,AGENTS.md,claude,0
webpack/webpack,AGENTS.md,configCases,0
webpack/webpack,AGENTS.md,cspell.json,1
webpack/webpack,AGENTS.md,declarations.d.ts,1
webpack/webpack,AGENTS.md,declarations.test.d.ts,1
webpack/webpack,AGENTS.md,declarations/WebpackOptions.ts,1
webpack/webpack,AGENTS.md,docs,1
webpack/webpack,AGENTS.md,docs/architecture.md,1
webpack/webpack,AGENTS.md,docs/caching.md,1
webpack/webpack,AGENTS.md,docs/code-style.md,1
webpack/webpack,AGENTS.md,docs/options.md,1
webpack/webpack,AGENTS.md,docs/performance.md,1
webpack/webpack,AGENTS.md,docs/pull-requests.md,1
webpack/webpack,AGENTS.md,docs/runtime.md,1
webpack/webpack,AGENTS.md,docs/syntax.md,1
webpack/webpack,AGENTS.md,docs/verifying.md,1
webpack/webpack,AGENTS.md,examples,1
webpack/webpack,AGENTS.md,generate-css-data.js,0
webpack/webpack,AGENTS.md,generate-html-data.js,0
webpack/webpack,AGENTS.md,generate-js-data.js,0
webpack/webpack,AGENTS.md,generate-schemas.js,0
webpack/webpack,AGENTS.md,generate-wasm-code.js,0
webpack/webpack,AGENTS.md,hot,1
webpack/webpack,AGENTS.md,hotCases,0
webpack/webpack,AGENTS.md,infrastructure-log.js,0
webpack/webpack,AGENTS.md,lib,1
webpack/webpack,AGENTS.md,lib/css/data.js,1
webpack/webpack,AGENTS.md,lib/entry,1
webpack/webpack,AGENTS.md,lib/errors,1
webpack/webpack,AGENTS.md,lib/html/data.js,1
webpack/webpack,AGENTS.md,lib/html/htmlMinify.js,1
webpack/webpack,AGENTS.md,lib/html/syntax-parser.js,1
webpack/webpack,AGENTS.md,lib/javascript/data.js,1
webpack/webpack,AGENTS.md,lib/javascript/syntax-parser.js,1
webpack/webpack,AGENTS.md,lib/javascript/syntax-printer-data.js,1
webpack/webpack,AGENTS.md,lib/optimize,1
webpack/webpack,AGENTS.md,lib/output,1
webpack/webpack,AGENTS.md,lib/util/identifier.js,1
webpack/webpack,AGENTS.md,module.d.ts,1
webpack/webpack,AGENTS.md,n/a,0
webpack/webpack,AGENTS.md,package.json,1
webpack/webpack,AGENTS.md,schemas,1
webpack/webpack,AGENTS.md,statsCases,0
webpack/webpack,AGENTS.md,syntax-parser.js,0
webpack/webpack,AGENTS.md,syntax-printer.js,0
webpack/webpack,AGENTS.md,syntax.js,0
webpack/webpack,AGENTS.md,test,1
webpack/webpack,AGENTS.md,test.filter.js,0
webpack/webpack,AGENTS.md,test.yml,0
webpack/webpack,AGENTS.md,test/external,1
webpack/webpack,AGENTS.md,tooling,1
webpack/webpack,AGENTS.md,tooling/generate-css-data.js,1
webpack/webpack,AGENTS.md,tooling/generate-runtime-code.js,1
webpack/webpack,AGENTS.md,tooling/html-entities.json,1
webpack/webpack,AGENTS.md,types.d.ts,1
webpack/webpack,AGENTS.md,util/dataURL,0
webpack/webpack,AGENTS.md,watchCases,0
webpack/webpack,AGENTS.md,webpack/comment-length,0
webpack/webpack,AGENTS.md,webpack/valid-schema,0
withastro/astro,AGENTS.md,.agents/skills/writing-comments/SKILL.md,1
withastro/astro,AGENTS.md,.astro,0
withastro/astro,AGENTS.md,biome.jsonc,1
withastro/astro,AGENTS.md,core/errors/errors-data.ts,0
withastro/astro,AGENTS.md,dist,0
withastro/astro,AGENTS.md,node_modules,0
withastro/astro,AGENTS.md,packages,1
withastro/astro,AGENTS.md,packages/astro,1
withastro/astro,AGENTS.md,packages/astro/src/core/create-vite.ts,1
withastro/astro,AGENTS.md,packages/astro/src/vite-plugin-environment/index.ts,1
withastro/astro,AGENTS.md,packages/integrations,1
withastro/astro,AGENTS.md,reference/optimize-deps.md,1
withastro/astro,AGENTS.md,reference/unit-testing.md,1
withastro/astro,AGENTS.md,types/public/config.ts,0
xtekky/gpt4free,.github/copilot-instructions.md,Provider,0
xtekky/gpt4free,.github/copilot-instructions.md,api,0
xtekky/gpt4free,.github/copilot-instructions.md,cli,0
xtekky/gpt4free,.github/copilot-instructions.md,client,0
xtekky/gpt4free,.github/copilot-instructions.md,docker,1
xtekky/gpt4free,.github/copilot-instructions.md,docs,1
xtekky/gpt4free,.github/copilot-instructions.md,etc,1
xtekky/gpt4free,.github/copilot-instructions.md,etc/testing,1
xtekky/gpt4free,.github/copilot-instructions.md,examples,0
xtekky/gpt4free,.github/copilot-instructions.md,g4f,1
xtekky/gpt4free,.github/copilot-instructions.md,g4f/Provider,1
xtekky/gpt4free,.github/copilot-instructions.md,gui,0
xtekky/gpt4free,.github/copilot-instructions.md,requirements-min.txt,1
xtekky/gpt4free,.github/copilot-instructions.md,requirements.txt,1
xtekky/gpt4free,.github/copilot-instructions.md,testing,0
xtekky/gpt4free,.github/copilot-instructions.md,unittest,0
yangshun/tech-interview-handbook,AGENTS.md,node_modules/.bin,0
yangshun/tech-interview-handbook,AGENTS.md,package.json,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,../AGENTS.md,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,.claude/skills,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,.env.example,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,.github/workflows,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,AGENTS.md,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,CLAUDE.md,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,README.md,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,api,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,apps/dsa-desktop,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,apps/dsa-web,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,bot,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,data_provider,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,docker,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,docs/CHANGELOG.md,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,scripts,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,scripts/ci_gate.sh,1
ZhuLinsen/daily_stock_analysis,.github/copilot-instructions.md,src,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,.agents/skills,0
ZhuLinsen/daily_stock_analysis,AGENTS.md,.claude/reviews,0
ZhuLinsen/daily_stock_analysis,AGENTS.md,.claude/skills,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,.claude/skills/analyze-issue/SKILL.md,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,.claude/skills/analyze-pr/SKILL.md,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,.claude/skills/fix-issue/SKILL.md,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,.env,0
ZhuLinsen/daily_stock_analysis,AGENTS.md,.env.example,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,.github/PULL_REQUEST_TEMPLATE.md,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,.github/copilot-instructions.md,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,.github/scripts,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,.github/workflows,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,.github/workflows/ci.yml,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,.github/workflows/network-smoke.yml,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,.github/workflows/pr-review.yml,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,AGENTS.md,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,CLAUDE.md,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,README.md,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,SKILL.md,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,api,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,apps/dsa-desktop,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,apps/dsa-web,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,bot,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,data_provider,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,docker,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,docs,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,docs/CHANGELOG.md,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,docs/desktop-package.md,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,docs/openclaw-skill-integration.md,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,main.py,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,scripts,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,scripts/ci_gate.sh,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,scripts/run-desktop.ps1,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,server.py,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,src,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,src/core,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,src/reports,0
ZhuLinsen/daily_stock_analysis,AGENTS.md,src/repositories,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,src/schemas,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,src/services,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,src/services/image_stock_extractor.py,1
ZhuLinsen/daily_stock_analysis,AGENTS.md,tests,1


==> anc/study/data/extended.json <==
{
  "status": "added at revision (2026-10-18), after the primary results were seen; descriptive additions, none pre-specified, none replacing a primary number",
  "source": "data/repos.csv (with is_symlink), data/candidates.csv, data/funnel.json, data/frame.csv",
  "frame": {
    "status": "frame data released at revision; the language breakdown is post hoc",
    "n_returned": 500,
    "n_eligible": 452,
    "eligible_stars": {
      "min": 50069,
      "max": 554124
    },
    "n_primary_languages": 32,
    "top5_languages": [
      {
        "language": "Python",
        "eligible": 130
      },
      {
        "language": "TypeScript",
        "eligible": 85
      },
      {
        "language": "JavaScript",
        "eligible": 50
      },
      {
        "language": "Rust",
        "eligible": 33
      },
      {
        "language": "Go",
        "eligible": 32
      }
    ],
    "top5_languages_total": 330,
    "markdown_primary_language": {
      "eligible": 4,
      "in_sample": 0
    },
    "prevalence_by_language": {
      "Python": {
        "eligible": 130,
        "in_sample": 53,
        "prevalence_pct": 40.77
      },
      "TypeScript": {
        "eligible": 85,
        "in_sample": 62,
        "prevalence_pct": 72.94
      },
      "JavaScript": {
        "eligible": 50,
        "in_sample": 19,
        "prevalence_pct": 38.0
      },
      "Rust": {
        "eligible": 33,
        "in_sample": 19,
        "prevalence_pct": 57.58
      },
      "Go": {
        "eligible": 32,
        "in_sample": 23,
        "prevalence_pct": 71.88
      },
      "C++": {
        "eligible": 17,
        "in_sample": 7,
        "prevalence_pct": 41.18
      },
      "Java": {
        "eligible": 15,
        "in_sample": 4,
        "prevalence_pct": 26.67
      },
      "Shell": {
        "eligible": 13,
        "in_sample": 6,
        "prevalence_pct": 46.15
      },
      "Jupyter Notebook": {
        "eligible": 12,
        "in_sample": 6,
        "prevalence_pct": 50.0
      },
      "C": {
        "eligible": 9,
        "in_sample": 2,
        "prevalence_pct": 22.22
      },
      "HTML": {
        "eligible": 7,
        "in_sample": 4,
        "prevalence_pct": 57.14
      },
      "Dart": {
        "eligible": 5,
        "in_sample": 2,
        "prevalence_pct": 40.0
      },
      "C#": {
        "eligible": 4,
        "in_sample": 0,
        "prevalence_pct": 0.0
      },
      "Kotlin": {
        "eligible": 4,
        "in_sample": 3,
        "prevalence_pct": 75.0
      },
      "Markdown": {
        "eligible": 4,
        "in_sample": 0,
        "prevalence_pct": 0.0
      },
      "Ruby": {
        "eligible": 4,
        "in_sample": 1,
        "prevalence_pct": 25.0
      },
      "Swift": {
        "eligible": 4,
        "in_sample": 0,
        "prevalence_pct": 0.0
      },
      "CSS": {
        "eligible": 3,
        "in_sample": 0,
        "prevalence_pct": 0.0
      },
      "MDX": {
        "eligible": 3,
        "in_sample": 3,
        "prevalence_pct": 100.0
      },
      "Clojure": {
        "eligible": 2,
        "in_sample": 1,
        "prevalence_pct": 50.0
      },
      "Dockerfile": {
        "eligible": 2,
        "in_sample": 0,
        "prevalence_pct": 0.0
      },
      "PHP": {
        "eligible": 2,
        "in_sample": 1,
        "prevalence_pct": 50.0
      },
      "PowerShell": {
        "eligible": 2,
        "in_sample": 1,
        "prevalence_pct": 50.0
      },
      "Vue": {
        "eligible": 2,
        "in_sample": 0,
        "prevalence_pct": 0.0
      },
      "Batchfile": {
        "eligible": 1,
        "in_sample": 0,
        "prevalence_pct": 0.0
      },
      "Blade": {
        "eligible": 1,
        "in_sample": 1,
        "prevalence_pct": 100.0
      },
      "Makefile": {
        "eligible": 1,
        "in_sample": 0,
        "prevalence_pct": 0.0
      },
      "Nunjucks": {
        "eligible": 1,
        "in_sample": 0,
        "prevalence_pct": 0.0
      },
      "Roff": {
        "eligible": 1,
        "in_sample": 0,
        "prevalence_pct": 0.0
      },
      "Scala": {
        "eligible": 1,
        "in_sample": 0,
        "prevalence_pct": 0.0
      },
      "Vim Script": {
        "eligible": 1,
        "in_sample": 1,
        "prevalence_pct": 100.0
      },
      "Zig": {
        "eligible": 1,
        "in_sample": 1,
        "prevalence_pct": 100.0
      }
    },
    "prevalence_over_all_returned_pct": 44.0
  },
  "uncertainty": {
    "method": "Wilson score interval for proportions; percentile bootstrap of the median (seeded, 10000 resamples) for medians",
    "prevalence": {
      "k": 220,
      "n": 452,
      "pct": 48.67,
      "ci95_low_pct": 44.1,
      "ci95_high_pct": 53.3
    },
    "share_files_with_any_dangling": {
      "k": 192,
      "n": 269,
      "pct": 71.38,
      "ci95_low_pct": 65.7,
      "ci95_high_pct": 76.4
    },
    "dangling_rate_median": {
      "n": 269,
      "median": 0.2222,
      "resamples": 10000,
      "seed": 20261018,
      "ci95_low": 0.1795,
      "ci95_high": 0.2727
    },
    "commits_since_update_median": {
      "n": 367,
      "median": 229.0,
      "resamples": 10000,
      "seed": 20261019,
      "ci95_low": 168.0,
      "ci95_high": 307.0
    }
  },
  "non_symlink": {
    "n_symlinks": 35,
    "n": 332,
    "symlinks_with_candidates": 0,
    "symlinks_by_file": {
      "AGENTS.md": 8,
      "CLAUDE.md": 20,
      ".github/copilot-instructions.md": 3,
      "GEMINI.md": 3,
      ".cursorrules": 1
    },
    "age_days": {
      "n": 332,
      "median": 219.5,
      "p25": 144.0,
      "p75": 312.25,
      "min": 12,
      "max": 689
    },
    "days_since_update": {
      "n": 332,
      "median": 40.0,
      "p25": 9.0,
      "p75": 134.0,
      "min": 1,
      "max": 511
    },
    "n_updates": {
      "n": 332,
      "median": 5.0,
      "p25": 2.0,
      "p75": 21.0,
      "min": 1,
      "max": 631
    },
    "commits_since_update": {
      "n": 332,
      "median": 197.5,
      "p25": 45.0,
      "p75": 663.5,
      "min": 0,
      "max": 91084
    },
    "symlinks_only": {
      "days_since_update": {
        "n": 35,
        "median": 214.0,
        "p25": 128.0,
        "p75": 342.5,
        "min": 29,
        "max": 549
      },
      "commits_since_update": {
        "n": 35,
        "median": 1726.0,
        "p25": 545.5,
        "p75": 6072.0,
        "min": 49,
        "max": 22394
      }
    }
  },
  "repository_level": {
    "status": "post hoc check of the clustering of files within repositories",
    "n_sample_repos": 220,
    "repos_with_more_than_one_file": 112,
    "repos_with_two_files_sharing_commits_since_update": 25,
    "n_repos_with_candidates": 205,
    "dangling_rate_pooled_within_repo": {
      "n": 205,
      "median": 0.2727,
      "p25": 0.0789,
      "p75": 0.4286,
      "min": 0.0,
      "max": 1.0
    },
    "share_repos_with_any_dangling": {
      "pct": 80.0,
      "n_with_any": 164,
      "n": 205
    },
    "spearman_max_commits_since_update_vs_repo_rate": {
      "rho": 0.0251,
      "n": 205
    }
  },
  "by_file_name": {
    "AGENTS.md": {
      "files": 189,
      "with_candidates": 168,
      "symlinks": 8,
      "median_days_since_update": 17.0,
      "median_commits_since_update": 125.0,
      "median_dangling_rate": 0.2181
    },
    "CLAUDE.md": {
      "files": 112,
      "with_candidates": 58,
      "symlinks": 20,
      "median_days_since_update": 124.5,
      "median_commits_since_update": 457.0,
      "median_dangling_rate": 0.2743
    },
    ".github/copilot-instructions.md": {
      "files": 49,
      "with_candidates": 39,
      "symlinks": 3,
      "median_days_since_update": 113.0,
      "median_commits_since_update": 436.0,
      "median_dangling_rate": 0.15
    },
    "GEMINI.md": {
      "files": 15,
      "with_candidates": 3,
      "symlinks": 3,
      "median_days_since_update": 117.0,
      "median_commits_since_update": 856.0,
      "median_dangling_rate": 0.0
    },
    ".cursorrules": {
      "files": 2,
      "with_candidates": 1,
      "symlinks": 1,
      "median_days_since_update": 437.0,
      "median_commits_since_update": 8946.0,
      "median_dangling_rate": 0.6
    }
  },
  "heuristic": {
    "status": "post hoc",
    "candidates_per_file": {
      "n": 269,
      "median": 13.0,
      "p25": 4.0,
      "p75": 31.0,
      "min": 1,
      "max": 201
    },
    "spearman_n_candidates_vs_dangling_rate": {
      "rho": 0.4139,
      "n": 269
    },
    "spearman_n_updates_vs_dangling_rate": {
      "rho": 0.2291,
      "n": 269
    },
    "spearman_days_since_update_vs_dangling_rate": {
      "rho": -0.1399,
      "n": 269
    },
    "single_candidate_files": {
      "n": 35,
      "unresolved": 3
    },
    "tokens_that_are_not_paths": {
      "N/A": {
        "rows": 5,
        "unresolved": 5
      },
      "origin/main": {
        "rows": 4,
        "unresolved": 4
      },
      "SKILL.md": {
        "rows": 20,
        "unresolved": 18
      },
      "feat": {
        "rows": 3,
        "unresolved": 3
      },
      "fix": {
        "rows": 3,
        "unresolved": 3
      }
    },
    "withheld_candidates": {
      "rows": 3,
      "resolved": 2,
      "unresolved": 1
    }
  }
}


==> anc/study/data/frame.csv <==
rank,full_name,stars,language,default_branch,status,in_sample
1,codecrafters-io/build-your-own-x,554124,Markdown,master,eligible,0
2,sindresorhus/awesome,,,,no_primary_language,
3,public-apis/public-apis,489780,Python,master,eligible,0
4,freeCodeCamp/freeCodeCamp,457320,TypeScript,main,eligible,1
5,EbookFoundation/free-programming-books,399359,Python,main,eligible,0
6,openclaw/openclaw,392284,TypeScript,main,eligible,1
7,donnemartin/system-design-primer,374549,Python,master,eligible,0
8,nilbuild/developer-roadmap,369698,TypeScript,master,eligible,0
9,jwasham/coding-interview-university,,,,no_primary_language,
10,vinta/awesome-python,328224,Python,master,eligible,1
11,awesome-selfhosted/awesome-selfhosted,,,,no_primary_language,
12,morluto/rea,307438,TypeScript,main,eligible,1
13,obra/superpowers,301212,Shell,main,eligible,1
14,mattpocock/skills,295085,Shell,main,eligible,1
15,practical-tutorials/project-based-learning,287070,Python,master,eligible,0
16,affaan-m/ECC,282485,JavaScript,main,eligible,1
17,996icu/996.ICU,,,,no_primary_language,
18,NousResearch/hermes-agent,254689,Python,main,eligible,1
19,torvalds/linux,252284,C,master,eligible,0
20,deepseek-ai/deepseek-harness,252130,TypeScript,master,eligible,1
21,react/react,251219,JavaScript,main,eligible,1
22,trimstray/the-book-of-secret-knowledge,,,,no_primary_language,
23,TheAlgorithms/Python,225354,Python,master,eligible,1
24,multica-ai/andrej-karpathy-skills,,,,no_primary_language,
25,anomalyco/opencode,215281,TypeScript,dev,eligible,1
26,vuejs/vue,212626,TypeScript,main,eligible,0
27,ossu/computer-science,210086,HTML,master,eligible,0
28,n8n-io/n8n,207830,TypeScript,master,eligible,1
29,DigitalPlatDev/FreeDomain,204640,Markdown,main,eligible,0
30,tensorflow/tensorflow,201082,C++,master,eligible,0
31,yt-dlp/yt-dlp,198891,Python,master,eligible,0
32,trekhleb/javascript-algorithms,196683,JavaScript,master,eligible,0
33,ultraworkers/claw-code,194926,Rust,main,eligible,1
34,massgravel/Microsoft-Activation-Scripts,194847,Batchfile,master,eligible,0
35,microsoft/vscode,193794,TypeScript,main,eligible,1
36,firecrawl/firecrawl,192493,TypeScript,main,eligible,1
37,microsoft/markitdown,190777,Python,main,eligible,0
38,ohmyzsh/ohmyzsh,190057,Shell,master,eligible,0
39,avelino/awesome-go,188940,Go,main,eligible,1
40,Significant-Gravitas/AutoGPT,187628,Python,master,eligible,1
41,jackfrued/Python-100-Days,187245,Jupyter Notebook,master,eligible,0
42,CyC2018/CS-Notes,,,,no_primary_language,
43,getify/You-Dont-Know-JS,,,,no_primary_language,
44,ollama/ollama,183635,Go,main,eligible,1
45,521xueweihan/HelloGitHub,182722,Python,master,eligible,0
46,anthropics/skills,181786,Python,main,eligible,0
47,flutter/flutter,180256,Dart,master,eligible,0
48,github/gitignore,,,,no_primary_language,
49,twbs/bootstrap,174925,MDX,main,eligible,1
50,f/prompts.chat,173265,HTML,main,eligible,1
51,huggingface/transformers,167798,Python,main,eligible,1
52,DietrichGebert/ponytail,166233,JavaScript,main,eligible,1
53,AUTOMATIC1111/stable-diffusion-webui,165071,Python,master,eligible,0
54,jlevy/the-art-of-command-line,,,,no_primary_language,
55,msitarzewski/agency-agents,160896,Shell,main,eligible,0
56,Snailclimb/JavaGuide,159097,JavaScript,main,eligible,0
57,langgenius/dify,158727,Python,main,eligible,1
58,open-webui/open-webui,155991,Python,main,eligible,0
59,langflow-ai/langflow,155779,Python,main,eligible,1
60,Genymobile/scrcpy,152391,C,master,eligible,0
61,clash-verge-rev/clash-verge-rev,152068,Rust,dev,eligible,1
62,anthropics/claude-code,151721,TypeScript,main,eligible,1
63,airbnb/javascript,148062,JavaScript,master,eligible,0
64,langchain-ai/langchain,147997,Python,master,eligible,1
65,farion1231/cc-switch,145543,Rust,main,eligible,0
66,x1xhlol/system-prompts-and-models-of-ai-tools,,,,no_primary_language,
67,vercel/next.js,143056,JavaScript,canary,eligible,1
68,yangshun/tech-interview-handbook,143049,TypeScript,main,eligible,1
69,Shubhamsaboo/awesome-llm-apps,142137,Python,main,eligible,0
70,github/spec-kit,141678,Python,main,eligible,1
71,ytdl-org/youtube-dl,141312,Python,master,eligible,0
72,iptv-org/iptv,141219,TypeScript,master,eligible,0
73,ripienaar/free-for-dev,139719,HTML,master,eligible,1
74,microsoft/PowerToys,139428,C,main,eligible,1
75,golang/go,139289,Go,master,eligible,0
76,Comfy-Org/ComfyUI,138065,Python,master,eligible,1
77,nextlevelbuilder/ui-ux-pro-max-skill,136889,Python,main,eligible,1
78,garrytan/gstack,136786,TypeScript,main,eligible,1
79,labuladong/fucking-algorithm,135922,Markdown,master,eligible,0
80,excalidraw/excalidraw,134062,TypeScript,master,eligible,1
81,harry0703/MoneyPrinterTurbo,132389,Python,main,eligible,0
82,ggml-org/llama.cpp,131529,C++,master,eligible,1
83,krahets/hello-algo,130828,Java,main,eligible,0
84,openai/codex,129648,Rust,main,eligible,0
85,Chalarangelo/30-seconds-of-code,129239,JavaScript,master,eligible,1
86,kubernetes/kubernetes,128334,Go,master,eligible,1
87,Graphify-Labs/graphify,127784,Python,v8,eligible,1
88,react/react-native,126698,C++,main,eligible,1
89,rustdesk/rustdesk,126146,Rust,master,eligible,1
90,shadcn-ui/ui,125820,TypeScript,main,eligible,0
91,electron/electron,123369,C++,main,eligible,1
92,Hack-with-Github/Awesome-Hacking,,,,no_primary_language,
93,nodejs/node,122393,JavaScript,main,eligible,1
94,VoltAgent/awesome-design-md,,,,no_primary_language,
95,microsoft/generative-ai-for-beginners,121541,Jupyter Notebook,main,eligible,1
96,rust-lang/rust,120462,Rust,main,eligible,1
97,justjavac/free-programming-books-zh_CN,,,,no_primary_language,
98,godotengine/godot,118572,C++,master,eligible,0
99,2dust/v2rayN,118465,C#,master,eligible,0
100,browser-use/browser-use,118332,Python,main,eligible,1
101,mrdoob/three.js,116549,JavaScript,dev,eligible,0
102,immich-app/immich,116498,TypeScript,main,eligible,0
103,jaywcjlove/awesome-mac,116380,Swift,master,eligible,0
104,earendil-works/pi,115971,TypeScript,main,eligible,1
105,d3/d3,113767,Shell,main,eligible,0
106,JuliusBrussee/caveman,113290,Go,main,eligible,1
107,tauri-apps/tauri,111970,Rust,dev,eligible,0
108,TauricResearch/TradingAgents,111737,Python,main,eligible,0
109,supabase/supabase,111696,TypeScript,master,eligible,1
110,microsoft/TypeScript,111513,Go,main,eligible,1
111,openai/whisper,110776,Python,main,eligible,0
112,papers-we-love/papers-we-love,110641,Shell,main,eligible,1
113,fatedier/frp,109965,Go,dev,eligible,1
114,axios/axios,109299,JavaScript,v1.x,eligible,1
115,denoland/deno,108709,Rust,main,eligible,1
116,addyosmani/agent-skills,107837,JavaScript,main,eligible,1
117,google-gemini/gemini-cli,107426,TypeScript,main,eligible,1
118,rasbt/LLMs-from-scratch,106746,Jupyter Notebook,main,eligible,0
119,ruanyf/weekly,,,,no_primary_language,
120,goldbergyoni/nodebestpractices,105663,Dockerfile,master,eligible,0
121,microsoft/terminal,105176,C++,main,eligible,1
122,pytorch/pytorch,104834,Python,main,eligible,1
123,deepseek-ai/DeepSeek-V3,104506,Python,main,eligible,0
124,paperclipai/paperclip,103635,TypeScript,master,eligible,1
125,react/create-react-app,103225,JavaScript,main,eligible,0
126,fastapi/fastapi,103178,Python,master,eligible,0
127,neovim/neovim,103036,Vim Script,master,eligible,1
128,Anduin2017/HowToCook,,,,no_primary_language,
129,nexu-io/open-design,101940,TypeScript,main,eligible,1
130,thedotmack/claude-mem,101412,TypeScript,main,eligible,1
131,angular/angular,101075,TypeScript,main,eligible,1
132,mtdvio/every-programmer-should-know,,,,no_primary_language,
133,ant-design/ant-design,99801,TypeScript,master,eligible,1
134,mui/material-ui,99230,JavaScript,master,eligible,1
135,Panniantong/Agent-Reach,98730,Python,main,eligible,0
136,ruvnet/RuView,98494,Rust,main,eligible,1
137,Leonxlnx/taste-skill,98447,JavaScript,main,eligible,0
138,florinpop17/app-ideas,,,,no_primary_language,
139,karpathy/autoresearch,98064,Python,master,eligible,0
140,microsoft/playwright,97939,TypeScript,main,eligible,1
141,nvbn/thefuck,97914,Python,master,eligible,0
142,tailwindlabs/tailwindcss,97902,TypeScript,main,eligible,0
143,hacksider/Deep-Live-Cam,97108,Python,main,eligible,0
144,microsoft/Web-Dev-For-Beginners,96978,JavaScript,main,eligible,1
145,punkpeye/awesome-mcp-servers,,,,no_primary_language,
146,oven-sh/bun,96277,Rust,main,eligible,1
147,puppeteer/puppeteer,95714,TypeScript,main,eligible,0
148,nvm-sh/nvm,95566,Shell,master,eligible,1
149,stablyai/orca,95385,TypeScript,main,eligible,1
150,3b1b/manim,95243,Python,master,eligible,0
151,OpenCut-app/OpenCut,95105,TypeScript,main,eligible,1
152,iluwatar/java-design-patterns,94793,Java,master,eligible,1
153,ryanmcdermott/clean-code-javascript,94726,JavaScript,master,eligible,0
154,localsend/localsend,94716,Dart,main,eligible,1
155,Stirling-Tools/Stirling-PDF,94390,TypeScript,main,eligible,1
156,sherlock-project/sherlock,94381,Python,master,eligible,0
157,vllm-project/vllm,94007,Python,main,eligible,1
158,odysseus-dev/odysseus,93821,Python,dev,eligible,0
159,louislam/uptime-kuma,92578,JavaScript,master,eligible,1
160,infiniflow/ragflow,92380,Go,main,eligible,1
161,deepseek-ai/DeepSeek-R1,,,,no_primary_language,
162,zed-industries/zed,91866,Rust,main,eligible,1
163,home-assistant/core,91575,Python,dev,eligible,1
164,microsoft/ML-For-Beginners,91564,Jupyter Notebook,main,eligible,1
165,django/django,91419,Python,main,eligible,1
166,modelcontextprotocol/servers,91333,JavaScript,main,eligible,1
167,storybookjs/storybook,91322,TypeScript,next,eligible,1
168,PaddlePaddle/PaddleOCR,91287,Python,main,eligible,0
169,opencv/opencv,91207,C++,5.x,eligible,0
170,OpenHands/OpenHands,91141,TypeScript,main,eligible,1
171,astral-sh/uv,90858,Rust,main,eligible,1
172,mermaid-js/mermaid,90724,TypeScript,develop,eligible,0
173,ByteByteGoHq/system-design-101,,,,no_primary_language,
174,bitcoin/bitcoin,90421,C++,master,eligible,0
175,MunGell/awesome-for-beginners,,,,no_primary_language,
176,NationalSecurityAgency/ghidra,90254,Java,master,eligible,0
177,PanJiaChen/vue-element-admin,90148,Vue,master,eligible,0
178,gohugoio/hugo,90143,Go,master,eligible,1
179,syncthing/syncthing,89477,Go,main,eligible,0
180,gin-gonic/gin,89367,Go,master,eligible,0
181,ChatGPTNextWeb/NextChat,88855,TypeScript,main,eligible,0
182,koala73/worldmonitor,88629,TypeScript,main,eligible,1
183,sveltejs/svelte,88400,JavaScript,main,eligible,1
184,D4Vinci/Scrapling,88294,Python,main,eligible,0
185,Egonex-AI/Understand-Anything,86795,TypeScript,main,eligible,1
186,unclecode/crawl4ai,85722,Python,main,eligible,0
187,laravel/laravel,85180,Blade,13.x,eligible,1
188,macrozheng/mall,84917,Java,master,eligible,0
189,bregman-arie/devops-exercises,84892,Python,master,eligible,0
190,tt-a1i/archify,84878,JavaScript,main,eligible,1
191,realworld-apps/realworld,84298,TypeScript,main,eligible,1
192,bytedance/deer-flow,84028,Python,main,eligible,1
193,fighting41love/funNLP,83980,Python,master,eligible,0
194,rtk-ai/rtk,83764,Rust,develop,eligible,1
195,mlabonne/llm-course,,,,no_primary_language,
196,Developer-Y/cs-video-courses,,,,no_primary_language,
197,junegunn/fzf,83622,Go,master,eligible,0
198,datawhalechina/hello-agents,83502,Python,main,eligible,0
199,vitejs/vite,83375,TypeScript,main,eligible,1
200,lobehub/lobehub,83295,TypeScript,canary,eligible,1
201,jesseduffield/lazygit,83259,Go,master,eligible,1
202,TapXWorld/ChinaTextbook,82956,Roff,master,eligible,0
203,animate-css/animate.css,82875,CSS,main,eligible,0
204,pbakaus/impeccable,82365,Rust,main,eligible,1
205,tonsky/FiraCode,82104,Clojure,master,eligible,0
206,opendatalab/MinerU,81927,Python,master,eligible,1
207,d2l-ai/d2l-zh,81838,Python,master,eligible,0
208,swisskyrepo/PayloadsAllTheThings,81804,Python,master,eligible,0
209,spring-projects/spring-boot,81705,Java,main,eligible,0
210,netdata/netdata,80989,Go,master,eligible,1
211,hoppscotch/hoppscotch,80638,TypeScript,main,eligible,0
212,abi/screenshot-to-code,80446,Python,main,eligible,1
213,ventoy/Ventoy,80125,C,master,eligible,0
214,666ghj/MiroFish,79948,Python,main,eligible,0
215,anuraghazra/github-readme-stats,79841,JavaScript,master,eligible,0
216,coder/code-server,79642,TypeScript,main,eligible,0
217,awesomedata/awesome-public-datasets,,,,no_primary_language,
218,dair-ai/Prompt-Engineering-Guide,79263,MDX,main,eligible,1
219,doocs/advanced-java,79152,Java,main,eligible,0
220,shareAI-lab/learn-claude-code,78748,Python,main,eligible,0
221,elastic/elasticsearch,78299,Java,main,eligible,1
222,unslothai/unsloth,78192,Python,main,eligible,0
223,caddyserver/caddy,78081,Go,master,eligible,1
224,diegosouzapw/OmniRoute,77724,TypeScript,release/v3.8.52,eligible,1
225,obsproject/obs-studio,77696,C,master,eligible,0
226,python/cpython,77665,Python,main,eligible,1
227,tensorflow/models,77646,Python,master,eligible,0
228,AppFlowy-IO/AppFlowy,77522,Dart,main,eligible,0
229,nomic-ai/gpt4all,77360,C++,main,eligible,0
230,microsoft/ai-agents-for-beginners,77355,Jupyter Notebook,main,eligible,1
231,grafana/grafana,77340,TypeScript,main,eligible,1
232,ComposioHQ/awesome-claude-skills,77314,Python,master,eligible,0
233,tesseract-ocr/tesseract,77045,C++,main,eligible,1
234,FortAwesome/Font-Awesome,76966,JavaScript,7.x,eligible,0
235,redis/redis,76929,C,unstable,eligible,0
236,nestjs/nest,76856,TypeScript,master,eligible,0
237,MisterBooo/LeetCodeAnimation,76703,Java,master,eligible,0
238,ocornut/imgui,76703,C++,master,eligible,0
239,openai/openai-cookbook,76669,Jupyter Notebook,main,eligible,1
240,Asabeneh/30-Days-Of-Python,76465,Python,master,eligible,0
241,PKUFlyingPig/cs-self-learning,76271,HTML,master,eligible,0
242,ruvnet/ruflo,76052,TypeScript,main,eligible,1
243,typicode/json-server,75730,JavaScript,main,eligible,0
244,headroomlabs-ai/headroom,75589,Python,main,eligible,1
245,hiyouga/LlamaFactory,75543,Python,main,eligible,1
,WITHHELD,,,,denylist,
247,career-ops-hq/career-ops,75362,JavaScript,main,eligible,1
248,apache/superset,75194,Python,master,eligible,1
249,Eugeny/tabby,75007,TypeScript,master,eligible,0
250,enaqx/awesome-react,,,,no_primary_language,
251,pallets/flask,74922,Python,main,eligible,0
252,binhnguyennus/awesome-scalability,,,,no_primary_language,
253,josephmisiti/awesome-machine-learning,74602,Python,master,eligible,0
254,thedaviddias/Front-End-Checklist,74490,MDX,main,eligible,1
255,openbq-org/OpenBB,74356,Python,develop,eligible,0
256,colbymchenry/codegraph,74336,C,main,eligible,1
257,danielmiessler/SecLists,74171,PHP,master,eligible,0
258,twitter/the-algorithm,73978,Scala,main,eligible,0
259,fffaraz/awesome-cpp,,,,no_primary_language,
260,unionlabs/union,73740,Rust,main,eligible,0
261,juliangarnier/anime,73674,JavaScript,master,eligible,0
262,toeverything/AFFiNE,73603,TypeScript,canary,eligible,0
263,CompVis/stable-diffusion,73527,Jupyter Notebook,main,eligible,0
264,vuejs/awesome-vue,,,,no_primary_language,
265,strapi/strapi,73329,TypeScript,develop,eligible,1
266,debpalash/VoiceStudio,73302,Python,main,eligible,1
267,hakimel/reveal.js,72435,JavaScript,master,eligible,0
268,nektos/act,72368,Go,master,eligible,1
269,Fission-AI/OpenSpec,72254,TypeScript,main,eligible,1
270,moby/moby,72197,Go,master,eligible,1
271,protocolbuffers/protobuf,72115,C++,main,eligible,0
272,prakhar1989/awesome-courses,,,,no_primary_language,
273,binary-husky/gpt_academic,71497,Python,master,eligible,0
274,ansible/ansible,71007,Python,devel,eligible,1
275,tw93/Mole,70947,Shell,main,eligible,1
276,FoundationAgents/MetaGPT,70900,Python,main,eligible,0
277,rohitg00/ai-engineering-from-scratch,70673,Python,main,eligible,1
278,swiftlang/swift,70514,Swift,main,eligible,0
279,cline/cline,70473,TypeScript,main,eligible,1
280,code-yeongyu/oh-my-openagent,70142,TypeScript,dev,eligible,1
281,microsoft/AI-For-Beginners,69925,Jupyter Notebook,main,eligible,1
282,asgeirtj/system_prompts_leaks,69811,Python,main,eligible,0
283,expressjs/express,69575,JavaScript,master,eligible,0
284,usestrix/strix,69237,Python,main,eligible,1
285,dani-garcia/vaultwarden,69214,Rust,main,eligible,0
286,BurntSushi/ripgrep,69194,Rust,master,eligible,0
287,calesthio/OpenMontage,69165,Python,main,eligible,1
288,docling-project/docling,69026,Python,main,eligible,1
289,byoungd/up,68853,JavaScript,main,eligible,0
290,gorhill/uBlock,68633,JavaScript,master,eligible,0
291,openinterpreter/openinterpreter,68596,Rust,main,eligible,1
292,chartjs/Chart.js,67745,JavaScript,master,eligible,0
293,scikit-learn/scikit-learn,67734,Python,main,eligible,1
294,shanraisshan/claude-code-best-practice,67677,HTML,main,eligible,1
295,labmlai/annotated_deep_learning_paper_implementations,67565,Python,master,eligible,0
296,apache/echarts,67535,TypeScript,master,eligible,1
297,mem0ai/mem0,67360,Python,main,eligible,1
298,Mintplex-Labs/anything-llm,67254,JavaScript,master,eligible,0
299,bradtraversy/design-resources-for-developers,,,,no_primary_language,
300,sindresorhus/awesome-nodejs,,,,no_primary_language,
301,NanmiCoder/MediaCrawler,67040,Python,main,eligible,0
302,xtekky/gpt4free,66891,Python,main,eligible,1
303,prometheus/prometheus,66612,Go,main,eligible,1
304,ZhuLinsen/daily_stock_analysis,66607,Python,main,eligible,1
305,LadybirdBrowser/ladybird,66554,C++,master,eligible,0
306,leonardomso/33-js-concepts,66532,JavaScript,master,eligible,0
307,facebook/docusaurus,66509,TypeScript,main,eligible,1
308,storytold/photocraft,66385,Rust,main,eligible,1
309,TheAlgorithms/Java,66375,Java,master,eligible,0
310,heygen-com/hyperframes,65986,TypeScript,main,eligible,1
311,alacritty/alacritty,65985,Rust,master,eligible,0
312,webpack/webpack,65979,JavaScript,main,eligible,1
313,kelseyhightower/nocode,65921,Dockerfile,master,eligible,0
314,warpdotdev/warp,65497,Rust,master,eligible,1
315,FFmpeg/FFmpeg,65334,C,master,eligible,0
316,kdn251/interviews,65293,Java,master,eligible,0
317,nocodb/nocodb,65293,TypeScript,develop,eligible,0
318,lydiahallie/javascript-questions,,,,no_primary_language,
319,traefik/traefik,65266,Go,master,eligible,1
320,eternity4719/HowToLiveBetter,65187,HTML,main,eligible,1
321,ryanoasis/nerd-fonts,64909,CSS,master,eligible,0
322,scrapy/scrapy,64871,Python,master,eligible,1
323,remotion-dev/remotion,64773,TypeScript,main,eligible,1
324,mvanhorn/last30days-skill,64591,Python,main,eligible,1
325,ChrisTitusTech/winutil,64408,PowerShell,main,eligible,1
326,rust-lang/rustlings,64381,Rust,main,eligible,0
327,keras-team/keras,64376,Python,master,eligible,0
328,2dust/v2rayNG,64174,Kotlin,master,eligible,1
329,virattt/ai-hedge-fund,64064,Python,main,eligible,0
330,tldr-pages/tldr,63969,Markdown,main,eligible,0
331,commaai/openpilot,63921,Python,master,eligible,0
332,jingyaogong/minimind,63896,Python,master,eligible,0
333,karpathy/nanoGPT,63889,Python,master,eligible,0
334,usememos/memos,63875,Go,main,eligible,1
335,git/git,63863,C,master,eligible,0
336,PlexPt/awesome-chatgpt-prompts-zh,,,,no_primary_language,
337,jgraph/drawio-desktop,63539,JavaScript,dev,eligible,1
338,topjohnwu/Magisk,63330,Kotlin,master,eligible,1
339,withastro/astro,63299,TypeScript,main,eligible,1
340,socketio/socket.io,63219,TypeScript,main,eligible,0
341,upstash/context7,63206,TypeScript,master,eligible,0
342,hugohe3/ppt-master,63157,Python,main,eligible,1
343,coollabsio/coolify,63091,PHP,main,eligible,1
344,RVC-Boss/GPT-SoVITS,63019,Python,main,eligible,0
345,sansan0/TrendRadar,62986,Python,master,eligible,0
346,resume/resume.github.com,62910,JavaScript,master,eligible,0
347,termux/termux-app,62845,Java,master,eligible,0
348,marktext/marktext,62772,TypeScript,develop,eligible,1
349,youngyangyang04/leetcode-master,62691,Shell,master,eligible,0
350,ultralytics/ultralytics,62594,Python,main,eligible,1
351,ghostty-org/ghostty,62329,Zig,main,eligible,1
352,tw93/Pake,62148,Rust,main,eligible,1
353,pathwaycom/pathway,62107,Python,main,eligible,0
354,1c7/chinese-independent-developer,,,,no_primary_language,
355,Solido/awesome-flutter,61551,Dart,master,eligible,0
356,reduxjs/redux,61474,TypeScript,master,eligible,0
357,pocketbase/pocketbase,61459,Go,master,eligible,0
358,microsoft/autogen,61452,Python,main,eligible,1
359,BerriAI/litellm,61447,Python,main,eligible,1
360,FuelLabs/sway,61384,Rust,master,eligible,0
361,pi-hole/pi-hole,61311,Shell,master,eligible,1
362,penpot/penpot,61295,Clojure,develop,eligible,1
363,lodash/lodash,61285,JavaScript,main,eligible,0
364,Alishahryar1/free-claude-code,61264,Python,main,eligible,0
365,makeplane/plane,61022,TypeScript,preview,eligible,1
366,nuxt/nuxt,60963,TypeScript,main,eligible,1
367,h5bp/Front-end-Developer-Interview-Questions,60860,Nunjucks,main,eligible,0
368,xingshaocheng/architect-awesome,,,,no_primary_language,
369,sharkdp/bat,60824,Rust,master,eligible,0
370,rclone/rclone,60368,Go,master,eligible,1
371,starship/starship,60313,Rust,main,eligible,0
372,spring-projects/spring-framework,60294,Java,main,eligible,1
373,adam-p/markdown-here,60260,JavaScript,master,eligible,0
374,CorentinJ/Real-Time-Voice-Cloning,60189,Python,master,eligible,0
375,rust-unofficial/awesome-rust,59922,Rust,main,eligible,0
376,jquery/jquery,59865,JavaScript,main,eligible,0
377,crewAIInc/crewAI,59805,Python,main,eligible,1
378,FiloSottile/mkcert,59744,Go,master,eligible,0
379,tiimgreen/github-cheat-sheet,,,,no_primary_language,
380,meta-llama/llama,59634,Python,main,eligible,0
381,MemPalace/mempalace,59618,Python,develop,eligible,1
382,meilisearch/meilisearch,59590,Rust,main,eligible,1
383,shadowsocks/shadowsocks-windows,59526,C#,v4,eligible,0
384,Raphire/Win11Debloat,59480,PowerShell,master,eligible,0
385,rails/rails,58849,Ruby,main,eligible,1
386,pmndrs/zustand,58830,TypeScript,main,eligible,0
387,pathwaycom/serviette,58791,Python,main,eligible,0
388,karpathy/nanochat,58721,Python,master,eligible,0
389,FoundationAgents/OpenManus,58702,Python,main,eligible,0
390,go-gitea/gitea,58542,Go,main,eligible,1
391,twentyhq/twenty,58464,TypeScript,main,eligible,1
392,ultralytics/yolov5,58180,Python,master,eligible,1
393,jellyfin/jellyfin,58170,C#,master,eligible,0
394,wasabeef/awesome-android-ui,,,,no_primary_language,
395,jamiepine/voicebox,57856,Python,main,eligible,0
396,blader/humanizer,57834,Python,main,eligible,1
397,appwrite/appwrite,57714,TypeScript,main,eligible,1
398,scutan90/DeepLearning-500-questions,57669,JavaScript,master,eligible,0
399,h5bp/html5-boilerplate,57649,JavaScript,main,eligible,0
400,bilawalsidhu/gods-eye-view,57641,JavaScript,main,eligible,0
401,zylon-ai/private-gpt,57593,Python,main,eligible,0
402,deepfakes/faceswap,57574,Python,master,eligible,0
403,Textualize/rich,57558,Python,main,eligible,0
404,ayghri/i-have-adhd,57558,Python,main,eligible,1
405,Zie619/n8n-workflows,57013,Python,main,eligible,1
406,cathrynlavery/diagram-design,56994,HTML,main,eligible,0
407,agalwood/Motrix,56972,TypeScript,main,eligible,1
408,Lordog/dive-into-llms,56869,Jupyter Notebook,main,eligible,0
409,soimort/you-get,56860,Python,develop,eligible,0
410,ageitgey/face_recognition,56833,Python,master,eligible,0
411,FuelLabs/fuel-core,56796,Rust,master,eligible,1
412,laurent22/joplin,56779,TypeScript,dev,eligible,1
413,golang-standards/project-layout,56691,Makefile,master,eligible,0
414,typst/typst,56677,Rust,main,eligible,0
415,remix-run/react-router,56612,TypeScript,main,eligible,1
416,firstcontributions/first-contributions,,,,no_primary_language,
417,chen08209/FlClash,56358,Dart,main,eligible,1
418,gatsbyjs/gatsby,55938,JavaScript,master,eligible,0
419,hesreallyhim/awesome-claude-code,55907,Python,main,eligible,0
420,PowerShell/PowerShell,55802,C#,master,eligible,0
421,azl397985856/leetcode,55722,JavaScript,master,eligible,0
422,TryGhost/Ghost,55558,TypeScript,main,eligible,1
423,router-for-me/CLIProxyAPI,55543,Go,main,eligible,1
424,freqtrade/freqtrade,55529,Python,develop,eligible,0
425,ngosang/trackerslist,,,,no_primary_language,
426,WerWolv/ImHex,55392,C++,master,eligible,0
427,aaif-goose/goose,55378,Rust,main,eligible,1
428,coreyhaines31/marketingskills,55253,JavaScript,main,eligible,1
429,romkatv/powerlevel10k,55250,Shell,master,eligible,0
430,odoo/odoo,55113,Python,20.0,eligible,0
431,facebookresearch/segment-anything,55033,Jupyter Notebook,main,eligible,0
432,microsoft/VibeVoice,54858,Python,main,eligible,0
433,bojieli/ai-agent-book,54688,Python,main,eligible,0
434,vuejs/core,54657,TypeScript,main,eligible,0
435,wagoodman/dive,54646,Go,main,eligible,0
436,lencx/ChatGPT,54621,Rust,v2-dev,eligible,0
437,lyswhut/lx-music-desktop,54532,TypeScript,master,eligible,0
438,psf/requests,54476,Python,main,eligible,0
439,ggml-org/whisper.cpp,54456,C++,master,eligible,1
440,bmad-code-org/BMAD-METHOD,54269,Python,main,eligible,1
441,bannedbook/fanqiang,54255,Kotlin,master,eligible,0
442,google/material-design-icons,,,,no_primary_language,
443,HKUDS/CLI-Anything,54044,Python,main,eligible,0
444,mozilla/pdf.js,54015,JavaScript,master,eligible,1
445,ElemeFE/element,54013,Vue,dev,eligible,0
446,chinese-poetry/chinese-poetry,53755,JavaScript,master,eligible,0
447,ChromeDevTools/chrome-devtools-mcp,53735,TypeScript,main,eligible,1
448,vsouza/awesome-ios,53644,Swift,master,eligible,0
449,dockur/windows,53643,Shell,master,eligible,0
450,lllyasviel/Fooocus,53574,Python,main,eligible,0
451,anthropics/claude-cookbooks,53528,Jupyter Notebook,main,eligible,1
452,necolas/normalize.css,53510,CSS,master,eligible,0
453,JetBrains/kotlin,53479,Kotlin,master,eligible,1
454,VoltAgent/awesome-openclaw-skills,,,,no_primary_language,
455,jesseduffield/lazydocker,53150,Go,master,eligible,1
456,multica-ai/multica,53072,Go,main,eligible,1
457,sickcodes/Docker-OSX,52987,Shell,master,eligible,0
458,expo/expo,52797,TypeScript,main,eligible,1
459,poteto/hiring-without-whiteboards,52759,JavaScript,main,eligible,0
460,CherryHQ/cherry-studio,52719,TypeScript,main,eligible,1
461,ionic-team/ionic-framework,52707,TypeScript,main,eligible,0
462,dkhamsing/open-source-ios-apps,,,,no_primary_language,
463,Imbad0202/academic-research-skills,52546,Python,main,eligible,1
464,run-llama/llama_index,52542,Python,main,eligible,0
465,prettier/prettier,52383,JavaScript,main,eligible,0
466,etcd-io/etcd,52375,Go,main,eligible,0
467,K-Dense-AI/scientific-agent-skills,52233,Python,main,eligible,1
468,xai-org/grok-1,52231,Python,main,eligible,0
469,dbeaver/dbeaver,52099,Java,devel,eligible,1
470,Avik-Jain/100-Days-Of-ML-Code,,,,no_primary_language,
471,google/guava,51920,Java,master,eligible,0
472,jekyll/jekyll,51714,Ruby,master,eligible,0
473,charlax/professional-programming,51627,Python,master,eligible,0
474,DefinitelyTyped/DefinitelyTyped,51447,TypeScript,master,eligible,1
475,ethereum/go-ethereum,51409,Go,master,eligible,1
476,elder-plinius/CL4R1T4S,,,,no_primary_language,
477,roboflow/supervision,51232,Python,develop,eligible,1
478,justjavac/wechat-miniapp-radar,51177,TypeScript,main,eligible,1
479,cypress-io/cypress,51046,TypeScript,develop,eligible,1
480,skylot/jadx,51040,Java,master,eligible,0
481,Semantic-Org/Semantic-UI,51011,JavaScript,master,eligible,0
482,tldraw/tldraw,50963,TypeScript,main,eligible,1
483,vectorize-io/hindsight,50855,Python,main,eligible,1
484,serhii-londar/open-source-mac-os-apps,,,,no_primary_language,
485,chenglou/pretext,50817,TypeScript,main,eligible,1
486,nlohmann/json,50770,C++,develop,eligible,0
487,apple/container,50761,Swift,main,eligible,0
488,upscayl/upscayl,50688,TypeScript,main,eligible,0
489,ClickHouse/ClickHouse,50461,C++,master,eligible,1
490,moeru-ai/airi,50459,TypeScript,main,eligible,1
491,TanStack/query,50450,TypeScript,main,eligible,1
492,mastodon/mastodon,50414,Ruby,main,eligible,0
493,kelseyhightower/kubernetes-the-hard-way,,,,no_primary_language,
494,MadsLorentzen/ai-job-search,50354,Python,master,eligible,1
495,AlistGo/alist,50315,Go,main,eligible,0
496,jakevdp/PythonDataScienceHandbook,50164,Jupyter Notebook,master,eligible,0
497,pandas-dev/pandas,50151,Python,main,eligible,1
498,QuantumNous/new-api,50136,Go,main,eligible,1
499,astral-sh/ruff,50134,Rust,main,eligible,1
500,huginn/huginn,50069,Ruby,master,eligible,0


==> anc/study/data/funnel.json <==
{
 "api_calls_by_run": [
  2014
 ],
 "collection_finished_utc": "2026-10-18T00:39:29Z",
 "collection_started_utc": "2026-10-18T00:00:20Z",
 "complete": true,
 "notes": [
  "Nested counts for truncated trees cover only the entries the partial listing returned.",
  "Denylisted repositories are counted, never named."
 ],
 "order": "desc",
 "pages": [
  1,
  2,
  3,
  4,
  5
 ],
 "per_page": 100,
 "query": "stars:>10000 fork:false archived:false",
 "search_pages": [
  {
   "incomplete_results": false,
   "items": 100,
   "page": 1,
   "total_count": 5346
  },
  {
   "incomplete_results": false,
   "items": 100,
   "page": 2,
   "total_count": 5346
  },
  {
   "incomplete_results": false,
   "items": 100,
   "page": 3,
   "total_count": 5346
  },
  {
   "incomplete_results": false,
   "items": 100,
   "page": 4,
   "total_count": 5346
  },
  {
   "incomplete_results": false,
   "items": 100,
   "page": 5,
   "total_count": 5346
  }
 ],
 "snapshot_date_utc": "2026-10-18",
 "sort": "stars",
 "stages": {
  "attempted": 452,
  "context_commit_not_found_in_since_range": 2,
  "context_files": 367,
  "context_files_by_type": {
   ".cursorrules": 2,
   ".github/copilot-instructions.md": 49,
   "AGENTS.md": 189,
   "CLAUDE.md": 112,
   "GEMINI.md": 15
  },
  "context_files_content_unavailable": 0,
  "context_files_symlink": 35,
  "context_files_with_candidates": 269,
  "context_files_without_path_history": 0,
  "eligible": 452,
  "excluded": {
   "denylist": 1,
   "duplicate_across_pages": 0,
   "no_primary_language": 47
  },
  "frame_unique_repos": 500,
  "measured": 452,
  "nested_files_in_sample_repos": 1277,
  "nested_files_total": 1299,
  "repos_with_nested_files": 102,
  "repos_with_nested_files_only": 14,
  "returned_by_search": 500,
  "sample_repos_with_root_or_github_context_file": 220,
  "tree_truncated_contents_fallback": 7,
  "tree_unavailable": {}
 }
}

==> anc/study/data/repos.csv <==
repo,language,stars,file,n_nested,created,last_updated,age_days,days_since_update,n_updates,commits_since_update,n_candidates,n_dangling,dangling_rate,is_symlink
2dust/v2rayNG,Kotlin,64174,.github/copilot-instructions.md,4,2026-08-29T07:59:49Z,2026-08-29T07:59:49Z,50,50,1,72,1,0,0.000000,0
2dust/v2rayNG,Kotlin,64174,AGENTS.md,4,2026-08-29T07:59:49Z,2026-08-29T07:59:49Z,50,50,1,72,32,16,0.500000,0
2dust/v2rayNG,Kotlin,64174,CLAUDE.md,4,2026-08-29T07:59:49Z,2026-08-29T07:59:49Z,50,50,1,72,0,0,,0
2dust/v2rayNG,Kotlin,64174,GEMINI.md,4,2026-08-29T07:59:49Z,2026-08-29T07:59:49Z,50,50,1,72,0,0,,0
aaif-goose/goose,Rust,55378,.github/copilot-instructions.md,2,2025-11-10T18:35:41Z,2026-07-07T23:45:18Z,342,103,13,848,4,0,0.000000,0
aaif-goose/goose,Rust,55378,AGENTS.md,2,2025-09-05T23:29:28Z,2026-10-09T14:03:08Z,408,9,29,42,7,2,0.285714,0
aaif-goose/goose,Rust,55378,CLAUDE.md,2,2026-05-05T18:53:52Z,2026-05-05T18:53:52Z,166,166,1,1480,0,0,,0
abi/screenshot-to-code,Python,80446,AGENTS.md,0,2026-02-06T15:07:11Z,2026-07-01T00:20:52Z,254,109,7,61,6,3,0.500000,0
abi/screenshot-to-code,Python,80446,CLAUDE.md,0,2025-05-21T20:48:52Z,2026-06-14T19:53:36Z,515,126,9,104,0,0,,1
addyosmani/agent-skills,JavaScript,107837,AGENTS.md,0,2026-02-15T20:30:31Z,2026-07-09T19:22:08Z,245,101,10,373,8,1,0.125000,0
addyosmani/agent-skills,JavaScript,107837,CLAUDE.md,0,2026-02-15T22:28:07Z,2026-07-20T16:44:55Z,245,90,18,325,6,1,0.166667,0
affaan-m/ECC,JavaScript,282485,.github/copilot-instructions.md,16,2026-05-13T03:00:00Z,2026-10-01T22:50:41Z,158,17,3,542,1,0,0.000000,0
affaan-m/ECC,JavaScript,282485,AGENTS.md,16,2026-02-25T18:45:29Z,2026-10-11T06:02:49Z,235,7,182,152,2,0,0.000000,0
affaan-m/ECC,JavaScript,282485,CLAUDE.md,16,2026-02-19T08:50:08Z,2026-05-28T11:32:52Z,241,143,5,1931,3,2,0.666667,0
agalwood/Motrix,TypeScript,56972,AGENTS.md,0,2026-08-13T09:17:31Z,2026-08-13T09:17:31Z,66,66,1,299,1,0,0.000000,0
agalwood/Motrix,TypeScript,56972,CLAUDE.md,0,2026-08-13T09:17:31Z,2026-09-25T03:30:02Z,66,23,3,108,22,15,0.681818,0
angular/angular,TypeScript,101075,AGENTS.md,2,2026-02-02T18:10:41Z,2026-10-14T10:35:14Z,258,4,5,43,4,0,0.000000,0
anomalyco/opencode,TypeScript,215281,AGENTS.md,17,2025-07-15T00:23:05Z,2026-10-15T22:35:49Z,460,3,73,81,10,5,0.500000,0
ansible/ansible,Python,71007,AGENTS.md,0,2025-11-06T21:08:54Z,2026-09-02T23:56:37Z,346,46,5,50,6,0,0.000000,0
ansible/ansible,Python,71007,CLAUDE.md,0,2025-11-06T21:08:54Z,2025-11-06T21:08:54Z,346,346,1,352,0,0,,0
ant-design/ant-design,TypeScript,99801,.github/copilot-instructions.md,0,2025-10-17T14:36:56Z,2026-08-14T00:26:18Z,366,65,5,286,19,13,0.684211,0
ant-design/ant-design,TypeScript,99801,AGENTS.md,0,2025-09-09T05:54:09Z,2026-10-17T12:18:47Z,404,1,18,0,19,11,0.578947,0
ant-design/ant-design,TypeScript,99801,CLAUDE.md,0,2026-03-09T06:09:54Z,2026-08-14T00:26:18Z,223,65,24,286,0,0,,1
anthropics/claude-code,TypeScript,151721,CLAUDE.md,0,2026-09-28T18:52:06Z,2026-09-29T08:21:19Z,20,19,2,43,4,1,0.250000,0
anthropics/claude-cookbooks,Jupyter Notebook,53528,CLAUDE.md,2,2025-11-28T06:44:59Z,2026-09-02T13:40:24Z,324,46,6,14,3,1,0.333333,0
apache/echarts,TypeScript,67535,AGENTS.md,0,2026-04-16T09:29:30Z,2026-04-16T09:47:39Z,185,185,4,65,23,6,0.260870,0
apache/superset,Python,75194,.github/copilot-instructions.md,1,2025-07-22T19:22:13Z,2025-09-27T09:46:16Z,453,386,2,6072,0,0,,1
apache/superset,Python,75194,AGENTS.md,1,2025-09-27T09:46:16Z,2026-10-01T18:32:51Z,386,17,9,394,18,2,0.111111,0
apache/superset,Python,75194,CLAUDE.md,1,2025-07-22T19:22:13Z,2025-09-27T09:46:16Z,453,386,2,6072,0,0,,1
apache/superset,Python,75194,GEMINI.md,1,2025-07-22T19:22:13Z,2025-09-27T09:46:16Z,453,386,2,6072,0,0,,1
appwrite/appwrite,TypeScript,57714,AGENTS.md,4,2025-12-19T12:09:48Z,2026-10-13T04:51:10Z,303,5,47,663,95,47,0.494737,0
appwrite/appwrite,TypeScript,57714,CLAUDE.md,4,2026-03-06T11:35:19Z,2026-03-06T11:35:19Z,226,226,1,15676,0,0,,0
astral-sh/ruff,Rust,50134,AGENTS.md,0,2026-03-07T18:18:03Z,2026-10-07T22:01:25Z,225,11,40,125,15,3,0.200000,0
astral-sh/ruff,Rust,50134,CLAUDE.md,0,2026-01-04T20:00:31Z,2026-03-07T18:18:03Z,287,225,12,3235,0,0,,0
astral-sh/uv,Rust,90858,AGENTS.md,0,2026-04-07T14:44:14Z,2026-10-08T18:51:34Z,194,10,8,208,1,0,0.000000,0
avelino/awesome-go,Go,188940,.cursorrules,0,2025-10-08T00:27:57Z,2025-10-08T00:27:57Z,375,375,1,550,0,0,,1
avelino/awesome-go,Go,188940,.github/copilot-instructions.md,0,2025-10-08T00:27:57Z,2025-10-08T00:27:57Z,375,375,1,550,0,0,,1
avelino/awesome-go,Go,188940,AGENTS.md,0,2025-10-08T00:27:57Z,2026-10-13T13:15:14Z,375,5,4,2,18,6,0.333333,0
axios/axios,JavaScript,109299,.github/copilot-instructions.md,0,2025-11-06T18:38:28Z,2026-10-02T11:27:46Z,346,16,8,34,24,5,0.208333,0
axios/axios,JavaScript,109299,AGENTS.md,0,2026-05-02T15:18:56Z,2026-10-02T11:27:46Z,169,16,9,34,35,4,0.114286,0
ayghri/i-have-adhd,Python,57558,AGENTS.md,0,2026-08-18T03:30:59Z,2026-10-06T21:41:51Z,61,12,6,10,31,0,0.000000,0
ayghri/i-have-adhd,Python,57558,GEMINI.md,0,2026-07-22T05:41:43Z,2026-07-22T05:41:43Z,88,88,1,199,0,0,,0
BerriAI/litellm,Python,61447,AGENTS.md,94,2025-06-05T23:29:28Z,2026-10-16T21:57:49Z,500,2,35,108,17,4,0.235294,0
BerriAI/litellm,Python,61447,GEMINI.md,94,2025-06-25T14:22:15Z,2026-09-19T02:30:35Z,480,29,5,3327,0,0,,0
blader/humanizer,Python,57834,AGENTS.md,0,2026-05-27T02:18:18Z,2026-09-28T04:47:28Z,144,20,16,13,8,0,0.000000,0
bmad-code-org/BMAD-METHOD,Python,54269,AGENTS.md,0,2026-03-14T06:26:07Z,2026-10-04T13:14:27Z,218,14,12,19,8,0,0.000000,0
browser-use/browser-use,Python,118332,AGENTS.md,0,2025-11-05T22:40:48Z,2026-07-30T18:37:39Z,347,80,14,480,1,1,1.000000,0
browser-use/browser-use,Python,118332,CLAUDE.md,0,2025-05-25T10:39:17Z,2025-08-31T19:01:39Z,511,413,7,4489,16,6,0.375000,0
bytedance/deer-flow,Python,84028,.github/copilot-instructions.md,47,2025-11-17T01:57:03Z,2026-10-02T13:41:03Z,335,16,6,487,40,6,0.150000,0
bytedance/deer-flow,Python,84028,AGENTS.md,47,2026-06-25T11:15:07Z,2026-10-17T01:41:15Z,115,1,45,14,44,8,0.181818,0
bytedance/deer-flow,Python,84028,CLAUDE.md,47,2026-06-25T11:15:07Z,2026-06-25T11:15:07Z,115,115,1,1809,1,0,0.000000,0
caddyserver/caddy,Go,78081,AGENTS.md,0,2026-04-17T20:49:58Z,2026-10-04T16:46:34Z,184,14,5,45,6,0,0.000000,0
calesthio/OpenMontage,Python,69165,.github/copilot-instructions.md,6,2026-03-29T15:25:17Z,2026-04-04T17:57:45Z,203,197,2,436,2,0,0.000000,0
calesthio/OpenMontage,Python,69165,AGENTS.md,6,2026-03-29T15:25:17Z,2026-04-04T17:57:45Z,203,197,2,436,1,0,0.000000,0
calesthio/OpenMontage,Python,69165,CLAUDE.md,6,2026-03-29T15:25:17Z,2026-04-04T17:57:45Z,203,197,2,436,1,0,0.000000,0
career-ops-hq/career-ops,JavaScript,75362,.github/copilot-instructions.md,1,2026-09-03T10:08:34Z,2026-10-12T08:55:07Z,45,6,2,278,33,9,0.272727,0
career-ops-hq/career-ops,JavaScript,75362,AGENTS.md,1,2026-04-08T16:31:50Z,2026-10-17T17:03:59Z,193,1,149,11,175,49,0.280000,0
career-ops-hq/career-ops,JavaScript,75362,CLAUDE.md,1,2026-04-04T17:51:27Z,2026-07-10T05:48:58Z,197,100,58,2440,0,0,,0
career-ops-hq/career-ops,JavaScript,75362,GEMINI.md,1,2026-04-19T10:51:28Z,2026-06-23T14:13:14Z,182,117,3,2727,0,0,,0
Chalarangelo/30-seconds-of-code,JavaScript,129239,.github/copilot-instructions.md,0,2025-06-07T12:04:23Z,2025-08-06T15:10:21Z,498,438,3,57,3,1,0.333333,0
chen08209/FlClash,Dart,56358,AGENTS.md,1,2026-05-29T06:35:56Z,2026-10-17T09:21:43Z,142,1,9,12,19,0,0.000000,0
chenglou/pretext,TypeScript,50817,AGENTS.md,0,2026-03-09T07:35:20Z,2026-10-12T21:58:04Z,223,6,161,26,27,5,0.185185,0
CherryHQ/cherry-studio,TypeScript,52719,AGENTS.md,6,2025-09-14T09:09:32Z,2025-09-14T09:09:32Z,399,399,1,5404,0,0,,1
CherryHQ/cherry-studio,TypeScript,52719,CLAUDE.md,6,2025-07-30T04:38:07Z,2026-10-17T16:38:14Z,445,1,121,3,61,13,0.213115,0
ChrisTitusTech/winutil,PowerShell,64408,.github/copilot-instructions.md,0,2026-08-04T20:29:49Z,2026-08-04T20:29:49Z,75,75,1,96,1,0,0.000000,0
ChrisTitusTech/winutil,PowerShell,64408,AGENTS.md,0,2026-07-01T18:03:30Z,2026-09-28T17:35:50Z,109,20,14,13,32,7,0.218750,0
ChrisTitusTech/winutil,PowerShell,64408,CLAUDE.md,0,2026-08-04T20:29:49Z,2026-08-10T01:06:01Z,75,69,2,77,0,0,,0
ChrisTitusTech/winutil,PowerShell,64408,GEMINI.md,0,2026-08-04T20:29:49Z,2026-08-04T20:29:49Z,75,75,1,96,1,0,0.000000,0
ChromeDevTools/chrome-devtools-mcp,TypeScript,53735,AGENTS.md,0,2026-04-22T12:03:57Z,2026-09-04T14:40:14Z,179,44,5,254,5,0,0.000000,0
clash-verge-rev/clash-verge-rev,Rust,152068,AGENTS.md,2,2026-09-08T06:13:58Z,2026-09-10T00:09:54Z,40,38,2,160,7,3,0.428571,0
clash-verge-rev/clash-verge-rev,Rust,152068,CLAUDE.md,2,2026-09-08T06:13:58Z,2026-09-08T06:13:58Z,40,40,1,173,0,0,,0
clash-verge-rev/clash-verge-rev,Rust,152068,GEMINI.md,2,2026-09-08T06:13:58Z,2026-09-08T06:13:58Z,40,40,1,173,0,0,,0
ClickHouse/ClickHouse,C++,50461,.github/copilot-instructions.md,6,2025-10-01T15:50:14Z,2026-03-12T10:36:55Z,382,220,13,88746,1,0,0.000000,0
ClickHouse/ClickHouse,C++,50461,AGENTS.md,6,2026-03-02T20:06:19Z,2026-03-02T20:06:19Z,230,230,1,91084,0,0,,0
cline/cline,TypeScript,70473,.github/copilot-instructions.md,2,2026-03-08T21:51:55Z,2026-06-24T05:11:34Z,224,116,5,1373,37,36,0.972973,0
cline/cline,TypeScript,70473,AGENTS.md,2,2026-07-24T02:26:10Z,2026-09-30T17:22:48Z,86,18,3,139,13,7,0.538462,0
code-yeongyu/oh-my-openagent,TypeScript,70142,AGENTS.md,151,2025-12-04T16:50:02Z,2026-10-11T15:23:44Z,318,7,178,1419,199,88,0.442211,0
code-yeongyu/oh-my-openagent,TypeScript,70142,CLAUDE.md,151,2026-06-17T05:44:24Z,2026-06-17T05:44:24Z,123,123,1,13382,0,0,,1
colbymchenry/codegraph,C,74336,AGENTS.md,1,2026-09-08T03:58:05Z,2026-10-10T01:51:29Z,40,8,8,69,128,70,0.546875,0
colbymchenry/codegraph,C,74336,CLAUDE.md,1,2026-01-18T22:49:39Z,2026-09-08T03:58:05Z,273,40,46,509,2,0,0.000000,0
Comfy-Org/ComfyUI,Python,138065,AGENTS.md,0,2026-06-30T21:40:33Z,2026-10-03T21:25:42Z,110,15,13,85,2,0,0.000000,0
coollabsio/coolify,PHP,63091,AGENTS.md,0,2026-02-09T09:52:15Z,2026-10-07T17:32:02Z,251,11,28,138,42,21,0.500000,0
coreyhaines31/marketingskills,JavaScript,55253,AGENTS.md,0,2026-01-25T22:37:57Z,2026-10-15T18:24:27Z,266,3,22,40,18,10,0.555556,0
coreyhaines31/marketingskills,JavaScript,55253,CLAUDE.md,0,2026-01-25T22:37:57Z,2026-01-25T22:37:57Z,266,266,1,1137,0,0,,1
crewAIInc/crewAI,Python,59805,AGENTS.md,3,2026-06-17T15:56:59Z,2026-08-25T19:34:05Z,123,54,4,201,4,0,0.000000,0
cypress-io/cypress,TypeScript,51046,AGENTS.md,122,2026-03-09T21:01:52Z,2026-10-17T23:29:51Z,223,1,24,3,50,19,0.380000,0
cypress-io/cypress,TypeScript,51046,CLAUDE.md,122,2026-03-09T21:01:52Z,2026-10-15T17:05:49Z,223,3,4,13,4,0,0.000000,0
dair-ai/Prompt-Engineering-Guide,MDX,79263,CLAUDE.md,0,2026-02-20T20:13:07Z,2026-02-20T20:13:07Z,240,240,1,2,2,2,1.000000,0
dbeaver/dbeaver,Java,52099,.github/copilot-instructions.md,0,2026-06-22T14:11:03Z,2026-06-22T14:11:03Z,118,118,1,734,1,0,0.000000,0
dbeaver/dbeaver,Java,52099,AGENTS.md,0,2026-06-22T14:11:03Z,2026-09-11T02:55:50Z,118,37,18,242,13,6,0.461538,0
debpalash/VoiceStudio,Python,73302,AGENTS.md,0,2026-07-20T05:22:30Z,2026-10-17T20:10:09Z,90,1,16,11,25,3,0.120000,0
debpalash/VoiceStudio,Python,73302,CLAUDE.md,0,2026-05-17T07:04:32Z,2026-10-17T20:10:09Z,154,1,41,11,48,5,0.104167,0
deepseek-ai/deepseek-harness,TypeScript,252130,AGENTS.md,30,2026-06-10T14:58:56Z,2026-10-12T03:07:18Z,130,6,445,449,42,4,0.095238,0
deepseek-ai/deepseek-harness,TypeScript,252130,CLAUDE.md,30,2026-06-10T14:58:56Z,2026-06-10T14:58:56Z,130,130,1,22394,0,0,,1
DefinitelyTyped/DefinitelyTyped,TypeScript,51447,CLAUDE.md,0,2026-03-16T23:17:11Z,2026-03-16T23:17:55Z,216,216,2,820,0,0,,0
denoland/deno,Rust,108709,.github/copilot-instructions.md,0,2026-03-05T16:05:58Z,2026-07-30T09:32:08Z,227,80,4,205,24,1,0.041667,0
denoland/deno,Rust,108709,CLAUDE.md,0,2025-11-06T20:24:40Z,2026-07-30T09:32:08Z,346,80,5,205,27,4,0.148148,0
diegosouzapw/OmniRoute,TypeScript,77724,.github/copilot-instructions.md,70,2026-04-06T03:29:54Z,2026-04-06T03:29:54Z,195,195,1,9121,4,0,0.000000,0
diegosouzapw/OmniRoute,TypeScript,77724,AGENTS.md,70,2026-02-18T03:02:15Z,2026-10-17T16:05:52Z,242,1,156,2,201,61,0.303483,0
diegosouzapw/OmniRoute,TypeScript,77724,CLAUDE.md,70,2026-04-13T16:10:22Z,2026-09-01T04:06:37Z,188,47,54,2715,8,7,0.875000,0
diegosouzapw/OmniRoute,TypeScript,77724,GEMINI.md,70,2026-04-16T19:07:44Z,2026-08-12T17:24:18Z,185,67,9,4095,1,0,0.000000,0
DietrichGebert/ponytail,JavaScript,166233,.github/copilot-instructions.md,0,2026-06-12T01:25:15Z,2026-10-08T16:17:00Z,128,10,8,43,0,0,,0
DietrichGebert/ponytail,JavaScript,166233,AGENTS.md,0,2026-06-12T01:25:15Z,2026-10-08T16:17:00Z,128,10,8,43,0,0,,0
django/django,Python,91419,.github/copilot-instructions.md,0,2026-03-12T14:40:27Z,2026-03-12T14:40:27Z,220,220,1,652,0,0,,0
docling-project/docling,Python,69026,AGENTS.md,0,2026-05-08T13:07:11Z,2026-10-06T08:46:54Z,163,12,5,125,5,0,0.000000,0
docling-project/docling,Python,69026,CLAUDE.md,0,2026-05-08T13:07:11Z,2026-05-08T13:07:11Z,163,163,1,671,0,0,,0
earendil-works/pi,TypeScript,115971,AGENTS.md,0,2025-11-14T20:32:16Z,2026-10-13T12:28:15Z,338,5,100,73,15,3,0.200000,0
Egonex-AI/Understand-Anything,TypeScript,86795,CLAUDE.md,0,2026-03-14T10:02:26Z,2026-07-10T10:02:13Z,218,100,17,161,23,12,0.521739,0
elastic/elasticsearch,Java,78299,AGENTS.md,10,2026-02-16T18:59:01Z,2026-09-10T07:30:58Z,244,38,24,1773,16,8,0.500000,0
elastic/elasticsearch,Java,78299,CLAUDE.md,10,2026-04-06T13:07:51Z,2026-04-06T13:07:51Z,195,195,1,9427,0,0,,0
electron/electron,C++,123369,.github/copilot-instructions.md,2,2026-02-17T14:49:59Z,2026-09-23T23:45:57Z,243,25,3,191,26,11,0.423077,0
electron/electron,C++,123369,CLAUDE.md,2,2025-12-19T00:07:58Z,2026-10-14T14:58:22Z,303,4,14,42,23,12,0.521739,0
eternity4719/HowToLiveBetter,HTML,65187,AGENTS.md,0,2026-09-20T17:31:49Z,2026-09-20T17:31:49Z,28,28,1,266,3,0,0.000000,0
eternity4719/HowToLiveBetter,HTML,65187,CLAUDE.md,0,2026-09-07T01:32:18Z,2026-10-15T09:34:14Z,41,3,174,1,22,7,0.318182,0
ethereum/go-ethereum,Go,51409,AGENTS.md,0,2026-02-25T06:08:23Z,2026-03-02T13:42:38Z,235,230,2,669,1,0,0.000000,0
excalidraw/excalidraw,TypeScript,134062,.github/copilot-instructions.md,0,2025-05-25T19:23:40Z,2025-05-25T19:23:40Z,511,511,1,369,1,0,0.000000,0
excalidraw/excalidraw,TypeScript,134062,AGENTS.md,0,2026-08-26T13:33:04Z,2026-09-08T13:26:14Z,53,40,2,45,0,0,,0
excalidraw/excalidraw,TypeScript,134062,CLAUDE.md,0,2025-05-25T19:23:40Z,2025-05-25T19:23:40Z,511,511,1,369,5,0,0.000000,0
expo/expo,TypeScript,52797,AGENTS.md,13,2026-06-26T20:19:06Z,2026-10-14T07:24:14Z,114,4,3,137,13,4,0.307692,0
f/prompts.chat,HTML,173265,AGENTS.md,0,2025-12-13T10:04:24Z,2025-12-27T11:15:11Z,309,295,2,5701,21,11,0.523810,0
f/prompts.chat,HTML,173265,CLAUDE.md,0,2026-01-06T11:33:05Z,2026-01-06T11:33:05Z,285,285,1,5211,7,1,0.142857,0
facebook/docusaurus,TypeScript,66509,AGENTS.md,0,2026-02-19T12:58:03Z,2026-10-16T14:25:06Z,241,2,17,22,27,12,0.444444,0
fatedier/frp,Go,109965,AGENTS.md,0,2026-03-11T16:21:31Z,2026-03-20T05:52:12Z,221,212,2,109,2,0,0.000000,0
fatedier/frp,Go,109965,CLAUDE.md,0,2026-03-11T16:21:31Z,2026-03-11T16:21:31Z,221,221,1,116,0,0,,1
firecrawl/firecrawl,TypeScript,192493,AGENTS.md,0,2026-06-13T23:46:57Z,2026-10-08T15:51:12Z,127,10,2,46,1,0,0.000000,0
firecrawl/firecrawl,TypeScript,192493,CLAUDE.md,0,2025-08-06T22:30:40Z,2026-10-08T15:51:12Z,438,10,5,46,1,0,0.000000,0
Fission-AI/OpenSpec,TypeScript,72254,AGENTS.md,2,2025-09-05T16:22:38Z,2026-01-24T03:51:31Z,408,267,5,506,0,0,,0
freeCodeCamp/freeCodeCamp,TypeScript,457320,.github/copilot-instructions.md,0,2026-01-27T15:18:27Z,2026-03-02T04:21:31Z,264,230,3,2169,4,0,0.000000,0
FuelLabs/fuel-core,Rust,56796,AGENTS.md,0,2026-08-25T03:31:49Z,2026-09-05T07:47:54Z,54,43,2,5,5,2,0.400000,0
garrytan/gstack,TypeScript,136786,AGENTS.md,0,2026-03-20T01:20:50Z,2026-10-11T03:10:06Z,212,7,27,44,25,4,0.160000,0
garrytan/gstack,TypeScript,136786,CLAUDE.md,0,2026-03-12T08:32:16Z,2026-10-11T03:10:06Z,220,7,103,44,90,18,0.200000,0
ggml-org/llama.cpp,C++,131529,AGENTS.md,0,2025-12-21T18:09:21Z,2026-10-17T00:11:56Z,301,1,15,11,13,0,0.000000,0
ggml-org/llama.cpp,C++,131529,CLAUDE.md,0,2025-12-29T15:01:32Z,2025-12-29T15:01:32Z,293,293,1,4143,1,0,0.000000,0
ggml-org/whisper.cpp,C++,54456,AGENTS.md,0,2026-05-27T04:22:38Z,2026-05-27T04:22:38Z,144,144,1,912,1,0,0.000000,0
ghostty-org/ghostty,Zig,62329,AGENTS.md,9,2025-09-03T16:16:35Z,2026-04-08T17:34:52Z,410,193,17,2453,4,0,0.000000,0
github/spec-kit,Python,141678,AGENTS.md,0,2025-09-20T01:01:47Z,2026-10-15T15:45:58Z,393,3,76,14,6,0,0.000000,0
go-gitea/gitea,Go,58542,AGENTS.md,0,2026-01-30T20:48:56Z,2026-10-01T15:51:07Z,261,17,21,115,4,2,0.500000,0
gohugoio/hugo,Go,90143,AGENTS.md,2,2026-01-25T12:35:28Z,2026-09-10T09:40:27Z,266,38,12,81,5,4,0.800000,0
google-gemini/gemini-cli,TypeScript,107426,GEMINI.md,0,2025-05-15T00:17:07Z,2026-04-08T21:50:29Z,521,193,29,744,13,4,0.307692,0
grafana/grafana,TypeScript,77340,AGENTS.md,12,2025-10-01T10:37:25Z,2026-10-09T16:31:03Z,382,9,23,313,39,3,0.076923,0
grafana/grafana,TypeScript,77340,CLAUDE.md,12,2026-03-17T12:10:51Z,2026-03-17T12:10:51Z,215,215,1,7637,0,0,,0
Graphify-Labs/graphify,Python,127784,AGENTS.md,0,2026-04-14T23:32:02Z,2026-09-26T12:55:08Z,187,22,2,474,0,0,,0
headroomlabs-ai/headroom,Python,75589,.github/copilot-instructions.md,0,2026-06-12T22:11:39Z,2026-06-12T22:11:39Z,128,128,1,1756,2,0,0.000000,0
heygen-com/hyperframes,TypeScript,65986,AGENTS.md,4,2026-04-15T02:13:26Z,2026-10-03T10:15:47Z,186,15,18,509,6,4,0.666667,0
heygen-com/hyperframes,TypeScript,65986,CLAUDE.md,4,2026-03-27T19:15:54Z,2026-10-07T07:16:51Z,205,11,51,328,17,9,0.529412,0
hiyouga/LlamaFactory,Python,75543,.github/copilot-instructions.md,1,2025-12-26T09:32:48Z,2025-12-26T09:32:48Z,296,296,1,223,31,15,0.483871,0
hiyouga/LlamaFactory,Python,75543,CLAUDE.md,1,2026-04-30T17:30:11Z,2026-04-30T17:30:11Z,171,171,1,94,0,0,,1
home-assistant/core,Python,91575,.github/copilot-instructions.md,0,2025-02-19T20:52:20Z,2026-10-16T18:20:29Z,606,2,54,66,7,2,0.285714,0
home-assistant/core,Python,91575,AGENTS.md,0,2025-10-05T13:51:46Z,2026-08-04T07:53:18Z,378,75,29,5987,5,2,0.400000,0
home-assistant/core,Python,91575,CLAUDE.md,0,2025-06-26T21:00:02Z,2026-01-23T20:22:18Z,479,268,4,16337,0,0,,1
huggingface/transformers,Python,167798,.github/copilot-instructions.md,1,2025-09-01T13:09:54Z,2025-09-01T13:09:54Z,412,412,1,4085,2,2,1.000000,0
huggingface/transformers,Python,167798,AGENTS.md,1,2025-06-10T16:27:37Z,2026-03-18T14:06:58Z,495,214,8,2012,0,0,,1
huggingface/transformers,Python,167798,CLAUDE.md,1,2026-02-24T14:48:34Z,2026-03-18T14:06:58Z,236,214,3,2012,0,0,,1
hugohe3/ppt-master,Python,63157,AGENTS.md,0,2025-12-11T01:25:18Z,2026-09-15T10:18:28Z,311,33,153,139,51,11,0.215686,0
hugohe3/ppt-master,Python,63157,CLAUDE.md,0,2025-12-11T01:25:18Z,2026-07-01T12:22:29Z,311,109,58,1299,1,0,0.000000,0
iluwatar/java-design-patterns,Java,94793,AGENTS.md,0,2026-05-03T15:11:17Z,2026-05-03T15:11:17Z,168,168,1,81,5,3,0.600000,0
Imbad0202/academic-research-skills,Python,52546,.github/copilot-instructions.md,1,2026-06-20T05:05:14Z,2026-07-02T02:33:02Z,120,108,2,268,6,0,0.000000,0
infiniflow/ragflow,Go,92380,.github/copilot-instructions.md,1,2025-12-09T08:23:37Z,2026-01-26T02:44:20Z,313,265,2,5079,0,0,,0
infiniflow/ragflow,Go,92380,AGENTS.md,1,2025-12-09T08:23:37Z,2026-10-13T12:44:56Z,313,5,24,120,48,11,0.229167,0
jesseduffield/lazydocker,Go,53150,CLAUDE.md,0,2026-04-19T02:16:43Z,2026-04-19T02:16:43Z,182,182,1,3,1,1,1.000000,0
jesseduffield/lazygit,Go,83259,AGENTS.md,3,2026-05-04T12:16:54Z,2026-10-05T08:30:55Z,167,13,22,259,14,1,0.071429,0
jesseduffield/lazygit,Go,83259,CLAUDE.md,3,2026-05-09T12:02:42Z,2026-05-09T12:02:42Z,162,162,1,1206,0,0,,0
JetBrains/kotlin,Kotlin,53479,AGENTS.md,11,2026-01-16T12:55:22Z,2026-01-16T12:55:22Z,275,275,1,12187,1,0,0.000000,0
JetBrains/kotlin,Kotlin,53479,CLAUDE.md,11,2026-01-16T12:55:22Z,2026-01-16T12:55:22Z,275,275,1,12187,1,1,1.000000,0
jgraph/drawio-desktop,JavaScript,63539,CLAUDE.md,0,2026-01-28T17:07:33Z,2026-10-07T20:56:30Z,263,11,33,5,49,26,0.530612,0
JuliusBrussee/caveman,Go,113290,AGENTS.md,27,2026-04-11T09:15:03Z,2026-09-02T13:18:19Z,190,46,5,1306,1,0,0.000000,0
JuliusBrussee/caveman,Go,113290,CLAUDE.md,27,2026-04-11T09:56:02Z,2026-10-10T07:19:50Z,190,8,69,309,124,45,0.362903,0
JuliusBrussee/caveman,Go,113290,GEMINI.md,27,2026-04-11T09:15:03Z,2026-10-03T00:04:00Z,190,15,4,856,0,0,,0
justjavac/wechat-miniapp-radar,TypeScript,51177,AGENTS.md,0,2026-07-08T11:56:29Z,2026-07-08T12:08:18Z,102,102,2,24,12,1,0.083333,0
K-Dense-AI/scientific-agent-skills,Python,52233,AGENTS.md,0,2026-05-27T21:47:24Z,2026-10-01T22:41:00Z,144,17,13,4,22,7,0.318182,0
koala73/worldmonitor,TypeScript,88629,AGENTS.md,0,2026-03-14T17:29:21Z,2026-09-29T23:46:02Z,218,19,105,631,45,3,0.066667,0
kubernetes/kubernetes,Go,128334,AGENTS.md,1,2026-05-09T08:25:34Z,2026-10-15T20:50:38Z,162,3,5,48,7,2,0.285714,0
langchain-ai/langchain,Python,147997,AGENTS.md,0,2025-09-24T05:02:14Z,2026-09-23T21:47:50Z,389,25,32,141,39,15,0.384615,0
langflow-ai/langflow,Python,155779,AGENTS.md,0,2026-02-27T14:13:52Z,2026-07-21T23:00:03Z,233,89,8,975,20,13,0.650000,0
langflow-ai/langflow,Python,155779,CLAUDE.md,0,2026-02-27T14:13:52Z,2026-06-02T18:06:38Z,233,138,3,1376,1,0,0.000000,0
langgenius/dify,Python,158727,AGENTS.md,9,2025-08-27T02:21:55Z,2026-09-05T13:28:40Z,417,43,19,1125,9,1,0.111111,0
laravel/laravel,Blade,85180,AGENTS.md,0,2026-08-25T16:25:10Z,2026-08-25T16:25:10Z,54,54,1,5,1,0,0.000000,0
laravel/laravel,Blade,85180,CLAUDE.md,0,2026-08-25T16:26:59Z,2026-08-25T16:26:59Z,54,54,1,4,1,0,0.000000,0
laurent22/joplin,TypeScript,56779,CLAUDE.md,0,2026-02-19T21:57:22Z,2026-06-17T10:31:51Z,241,123,13,724,3,1,0.333333,0
lobehub/lobehub,TypeScript,83295,AGENTS.md,3,2025-08-29T07:52:02Z,2026-10-16T17:46:54Z,415,2,61,35,39,11,0.282051,0
lobehub/lobehub,TypeScript,83295,GEMINI.md,3,2025-11-27T12:10:40Z,2026-03-19T08:13:01Z,325,213,11,5364,0,0,,0
localsend/localsend,Dart,94716,AGENTS.md,0,2026-07-25T20:49:05Z,2026-10-04T22:58:37Z,85,14,8,6,51,18,0.352941,0
localsend/localsend,Dart,94716,CLAUDE.md,0,2026-07-27T14:54:38Z,2026-07-27T14:54:38Z,83,83,1,258,0,0,,0
louislam/uptime-kuma,JavaScript,92578,.github/copilot-instructions.md,0,2025-10-30T05:23:27Z,2026-10-09T11:12:28Z,353,9,8,24,43,18,0.418605,0
louislam/uptime-kuma,JavaScript,92578,AGENTS.md,0,2026-03-26T04:31:35Z,2026-10-05T04:32:03Z,206,13,3,34,2,0,0.000000,0
louislam/uptime-kuma,JavaScript,92578,CLAUDE.md,0,2026-06-10T04:07:47Z,2026-10-05T04:32:03Z,130,13,2,34,0,0,,0
MadsLorentzen/ai-job-search,Python,50354,AGENTS.md,0,2026-07-15T20:33:42Z,2026-07-15T20:33:42Z,95,95,1,248,8,1,0.125000,0
MadsLorentzen/ai-job-search,Python,50354,CLAUDE.md,0,2026-03-23T07:34:06Z,2026-08-26T18:07:03Z,209,53,11,99,6,2,0.333333,0
makeplane/plane,TypeScript,61022,AGENTS.md,1,2025-12-12T15:20:14Z,2026-10-07T19:06:14Z,310,11,5,21,14,3,0.214286,0
marktext/marktext,TypeScript,62772,AGENTS.md,1,2026-09-30T10:52:40Z,2026-10-15T13:49:31Z,18,3,3,8,40,20,0.500000,0
mattpocock/skills,Shell,295085,AGENTS.md,0,2026-07-13T11:57:18Z,2026-07-13T11:57:18Z,97,97,1,240,0,0,,1
mattpocock/skills,Shell,295085,CLAUDE.md,0,2026-04-28T08:42:34Z,2026-10-08T08:44:34Z,173,10,27,2,21,8,0.380952,0
meilisearch/meilisearch,Rust,59590,AGENTS.md,0,2026-03-16T10:40:14Z,2026-03-17T09:48:28Z,216,215,2,1138,0,0,,0
mem0ai/mem0,Python,67360,AGENTS.md,20,2026-04-06T16:02:43Z,2026-09-08T18:02:25Z,195,40,21,50,50,12,0.240000,0
mem0ai/mem0,Python,67360,CLAUDE.md,20,2026-04-06T16:02:43Z,2026-04-06T16:02:43Z,195,195,1,584,0,0,,1
MemPalace/mempalace,Python,59618,AGENTS.md,0,2026-04-10T06:29:26Z,2026-04-12T22:28:01Z,191,189,2,2205,0,0,,1
MemPalace/mempalace,Python,59618,CLAUDE.md,0,2026-04-12T22:28:01Z,2026-10-17T16:34:56Z,189,1,12,49,11,2,0.181818,0
microsoft/ai-agents-for-beginners,Jupyter Notebook,77355,AGENTS.md,55,2025-10-03T13:57:30Z,2026-09-01T14:01:07Z,380,47,8,102,21,7,0.333333,0
microsoft/AI-For-Beginners,Jupyter Notebook,69925,AGENTS.md,55,2025-10-03T07:12:08Z,2025-10-03T07:12:08Z,380,380,1,515,8,1,0.125000,0
microsoft/autogen,Python,61452,.github/copilot-instructions.md,0,2025-09-16T09:24:44Z,2025-09-16T09:24:44Z,397,397,1,18,6,0,0.000000,0
microsoft/generative-ai-for-beginners,Jupyter Notebook,121541,AGENTS.md,55,2025-10-03T07:50:14Z,2026-07-14T05:54:00Z,380,96,3,155,15,4,0.266667,0
microsoft/ML-For-Beginners,Jupyter Notebook,91564,AGENTS.md,55,2025-10-03T08:25:11Z,2025-10-03T08:25:11Z,380,380,1,614,13,7,0.538462,0
microsoft/playwright,TypeScript,97939,.github/copilot-instructions.md,0,2026-03-17T22:49:14Z,2026-03-20T04:51:16Z,215,212,3,1788,0,0,,0
microsoft/playwright,TypeScript,97939,AGENTS.md,0,2026-10-06T22:17:41Z,2026-10-12T23:38:46Z,12,6,3,78,15,2,0.133333,0
microsoft/PowerToys,C,139428,.github/copilot-instructions.md,1,2025-09-09T08:48:43Z,2026-06-27T21:07:48Z,404,113,7,540,7,0,0.000000,0
microsoft/PowerToys,C,139428,AGENTS.md,1,2026-01-08T12:04:33Z,2026-10-09T05:58:18Z,283,9,5,81,25,2,0.080000,0
microsoft/terminal,C++,105176,AGENTS.md,0,2026-09-11T00:24:53Z,2026-09-11T00:24:53Z,37,37,1,45,0,0,,0
microsoft/TypeScript,Go,111513,.github/copilot-instructions.md,0,2025-06-18T21:43:15Z,2026-09-08T18:42:21Z,487,40,7,229,9,3,0.333333,0
microsoft/vscode,TypeScript,193794,.github/copilot-instructions.md,7,2024-11-28T10:54:55Z,2026-10-12T05:20:42Z,689,6,40,627,34,16,0.470588,0
microsoft/vscode,TypeScript,193794,AGENTS.md,7,2025-12-01T13:59:21Z,2026-08-07T08:42:53Z,321,72,3,5432,1,0,0.000000,0
microsoft/Web-Dev-For-Beginners,JavaScript,96978,AGENTS.md,55,2025-10-03T08:13:23Z,2025-10-03T08:13:23Z,380,380,1,607,15,4,0.266667,0
moby/moby,Go,72197,.github/copilot-instructions.md,3,2026-05-07T11:24:20Z,2026-05-07T11:24:20Z,164,164,1,1943,0,0,,0
moby/moby,Go,72197,AGENTS.md,3,2026-05-26T12:25:26Z,2026-10-14T18:17:54Z,145,4,4,39,2,0,0.000000,0
moby/moby,Go,72197,CLAUDE.md,3,2026-05-26T12:25:26Z,2026-05-26T12:25:26Z,145,145,1,1781,0,0,,1
modelcontextprotocol/servers,JavaScript,91333,AGENTS.md,1,2025-10-19T18:21:58Z,2026-10-07T20:35:56Z,364,11,41,56,54,22,0.407407,0
moeru-ai/airi,TypeScript,50459,.github/copilot-instructions.md,10,2026-04-27T07:31:02Z,2026-10-15T08:51:15Z,174,3,3,25,2,1,0.500000,0
moeru-ai/airi,TypeScript,50459,AGENTS.md,10,2025-11-30T13:37:19Z,2026-10-15T08:51:15Z,322,3,40,25,76,7,0.092105,0
moeru-ai/airi,TypeScript,50459,CLAUDE.md,10,2026-03-12T11:03:15Z,2026-03-23T05:56:52Z,220,209,3,1644,0,0,,0
morluto/rea,TypeScript,307438,AGENTS.md,1,2026-07-11T19:25:33Z,2026-10-15T21:09:35Z,99,3,94,314,19,8,0.421053,0
mozilla/pdf.js,JavaScript,54015,AGENTS.md,0,2025-12-23T15:13:51Z,2025-12-23T15:13:51Z,299,299,1,2644,50,32,0.640000,0
mui/material-ui,JavaScript,99230,AGENTS.md,4,2026-01-21T12:38:47Z,2026-10-16T13:00:45Z,270,2,11,2,19,6,0.315789,0
mui/material-ui,JavaScript,99230,CLAUDE.md,4,2026-01-21T12:38:47Z,2026-01-21T12:38:47Z,270,270,1,1100,1,0,0.000000,0
multica-ai/multica,Go,53072,AGENTS.md,2,2026-02-01T10:55:26Z,2026-10-15T13:54:33Z,259,3,13,9,36,3,0.083333,0
multica-ai/multica,Go,53072,CLAUDE.md,2,2026-01-29T20:05:05Z,2026-09-14T10:49:35Z,262,34,87,307,0,0,,0
mvanhorn/last30days-skill,Python,64591,.github/copilot-instructions.md,0,2026-06-17T19:34:49Z,2026-07-24T23:10:52Z,123,86,2,297,3,0,0.000000,0
mvanhorn/last30days-skill,Python,64591,AGENTS.md,0,2026-04-25T06:16:32Z,2026-10-15T23:34:50Z,176,3,27,7,46,13,0.282609,0
mvanhorn/last30days-skill,Python,64591,CLAUDE.md,0,2026-03-08T00:11:35Z,2026-05-17T00:03:11Z,224,154,6,916,0,0,,0
n8n-io/n8n,TypeScript,207830,AGENTS.md,32,2025-11-25T11:41:53Z,2026-10-14T09:19:42Z,327,4,52,168,39,5,0.128205,0
n8n-io/n8n,TypeScript,207830,CLAUDE.md,32,2025-08-14T08:06:37Z,2025-11-25T11:41:53Z,430,327,3,9378,0,0,,0
nektos/act,Go,72368,CLAUDE.md,0,2026-03-24T15:06:06Z,2026-03-24T15:06:06Z,208,208,1,9,21,5,0.238095,0
neovim/neovim,Vim Script,103036,AGENTS.md,0,2026-03-13T12:29:44Z,2026-08-25T19:42:33Z,219,54,2,635,0,0,,0
netdata/netdata,Go,80989,AGENTS.md,6,2026-04-27T14:44:52Z,2026-09-20T11:54:07Z,174,28,48,331,76,55,0.723684,0
netdata/netdata,Go,80989,CLAUDE.md,6,2025-06-18T20:29:30Z,2026-04-27T14:44:52Z,487,174,3,1726,0,0,,1
netdata/netdata,Go,80989,GEMINI.md,6,2026-04-27T14:44:52Z,2026-04-27T14:44:52Z,174,174,1,1726,0,0,,1
nextlevelbuilder/ui-ux-pro-max-skill,Python,136889,CLAUDE.md,1,2025-11-30T11:46:26Z,2026-07-14T18:32:50Z,322,96,23,83,7,3,0.428571,0
nexu-io/open-design,TypeScript,101940,AGENTS.md,21,2026-04-30T03:58:03Z,2026-10-13T10:32:45Z,171,5,61,23,150,43,0.286667,0
nexu-io/open-design,TypeScript,101940,CLAUDE.md,21,2026-04-30T07:08:22Z,2026-04-30T07:08:22Z,171,171,1,3714,0,0,,0
nodejs/node,JavaScript,122393,AGENTS.md,0,2026-08-25T02:43:36Z,2026-09-12T11:51:58Z,54,36,2,691,2,0,0.000000,0
NousResearch/hermes-agent,Python,254689,AGENTS.md,14,2026-02-03T03:45:42Z,2026-10-05T06:05:42Z,257,13,157,6302,62,6,0.096774,0
nuxt/nuxt,TypeScript,60963,AGENTS.md,0,2026-08-18T15:38:52Z,2026-08-29T13:31:08Z,61,50,3,340,0,0,,0
nvm-sh/nvm,Shell,95566,AGENTS.md,0,2025-09-11T16:05:38Z,2026-02-03T16:04:09Z,402,257,2,87,10,2,0.200000,0
obra/superpowers,Shell,301212,AGENTS.md,0,2026-03-31T21:14:19Z,2026-09-19T00:31:35Z,201,29,2,2,4,2,0.500000,0
obra/superpowers,Shell,301212,GEMINI.md,0,2026-03-10T02:26:18Z,2026-03-10T02:37:18Z,222,222,2,357,0,0,,0
ollama/ollama,Go,183635,AGENTS.md,0,2026-06-07T17:57:59Z,2026-06-07T17:57:59Z,133,133,1,471,1,0,0.000000,0
ollama/ollama,Go,183635,CLAUDE.md,0,2026-06-07T17:57:59Z,2026-06-07T17:57:59Z,133,133,1,471,1,0,0.000000,0
openai/openai-cookbook,Jupyter Notebook,76669,AGENTS.md,1,2025-09-24T19:51:39Z,2026-07-17T15:04:17Z,389,93,6,57,11,3,0.272727,0
openclaw/openclaw,TypeScript,392284,AGENTS.md,36,2025-11-25T05:14:48Z,2026-10-16T23:54:34Z,327,2,631,935,41,3,0.073171,0
OpenCut-app/OpenCut,TypeScript,95105,.github/copilot-instructions.md,0,2025-07-24T21:41:34Z,2026-03-29T13:56:48Z,451,203,3,220,0,0,,0
opendatalab/MinerU,Python,81927,AGENTS.md,0,2026-08-25T04:12:54Z,2026-08-25T04:12:54Z,54,54,1,541,0,0,,1
opendatalab/MinerU,Python,81927,CLAUDE.md,0,2026-08-25T04:12:54Z,2026-09-16T06:33:09Z,54,32,26,225,6,4,0.666667,0
OpenHands/OpenHands,TypeScript,91141,AGENTS.md,1,2026-01-13T15:53:14Z,2026-10-16T22:27:29Z,278,2,234,5,31,7,0.225806,0
openinterpreter/openinterpreter,Rust,68596,AGENTS.md,1,2025-05-11T00:52:59Z,2026-09-07T10:21:32Z,525,41,77,70,25,13,0.520000,0
oven-sh/bun,Rust,96277,AGENTS.md,16,2025-05-17T11:41:13Z,2025-06-28T04:13:21Z,519,477,3,5638,0,0,,1
oven-sh/bun,Rust,96277,CLAUDE.md,16,2025-06-24T12:09:23Z,2026-10-16T03:23:52Z,481,2,52,41,94,41,0.436170,0
pandas-dev/pandas,Python,50151,AGENTS.md,0,2025-11-13T21:14:16Z,2026-09-25T21:50:05Z,339,23,4,440,22,0,0.000000,0
paperclipai/paperclip,TypeScript,103635,AGENTS.md,21,2026-02-17T15:07:15Z,2026-10-13T20:27:23Z,243,5,29,234,56,2,0.035714,0
papers-we-love/papers-we-love,Shell,110641,AGENTS.md,0,2026-08-31T16:51:59Z,2026-08-31T16:51:59Z,48,48,1,2,4,0,0.000000,0
pbakaus/impeccable,Rust,82365,AGENTS.md,0,2025-11-16T22:54:35Z,2026-10-15T23:06:46Z,336,3,45,13,82,24,0.292683,0
pbakaus/impeccable,Rust,82365,CLAUDE.md,0,2026-01-08T02:08:04Z,2026-10-16T07:19:47Z,283,2,73,1,185,100,0.540541,0
penpot/penpot,Clojure,61295,AGENTS.md,0,2026-03-10T12:12:15Z,2026-10-14T16:35:15Z,222,4,23,46,20,6,0.300000,0
pi-hole/pi-hole,Shell,61311,AGENTS.md,0,2026-08-02T16:48:28Z,2026-08-02T16:48:28Z,77,77,1,68,6,0,0.000000,0
prometheus/prometheus,Go,66612,AGENTS.md,0,2026-03-12T09:39:26Z,2026-10-01T10:15:24Z,220,17,7,166,3,0,0.000000,0
prometheus/prometheus,Go,66612,CLAUDE.md,0,2026-03-12T11:11:31Z,2026-03-12T11:11:31Z,220,220,1,1757,0,0,,0
python/cpython,Python,77665,AGENTS.md,0,2026-09-03T22:20:52Z,2026-09-03T22:20:52Z,45,45,1,634,0,0,,0
pytorch/pytorch,Python,104834,.github/copilot-instructions.md,3,2025-11-04T23:53:56Z,2026-08-19T14:07:02Z,348,60,2,3627,18,4,0.222222,0
pytorch/pytorch,Python,104834,AGENTS.md,3,2025-06-10T07:20:21Z,2026-04-13T00:31:32Z,495,188,4,10422,0,0,,1
pytorch/pytorch,Python,104834,CLAUDE.md,3,2025-09-05T14:52:36Z,2026-10-07T20:05:01Z,408,11,45,695,13,7,0.538462,0
QuantumNous/new-api,Go,50136,AGENTS.md,1,2026-02-08T12:31:20Z,2026-10-09T13:39:51Z,252,9,36,80,54,3,0.055556,0
QuantumNous/new-api,Go,50136,CLAUDE.md,1,2026-02-08T12:31:20Z,2026-09-18T03:24:29Z,252,30,16,196,4,0,0.000000,0
rails/rails,Ruby,58849,AGENTS.md,0,2026-03-31T13:33:07Z,2026-06-03T17:02:28Z,201,137,5,2109,35,12,0.342857,0
rclone/rclone,Go,60368,AGENTS.md,0,2026-07-13T16:48:10Z,2026-10-05T16:44:55Z,97,13,2,130,41,6,0.146341,0
rclone/rclone,Go,60368,CLAUDE.md,0,2026-07-13T16:48:10Z,2026-07-13T16:48:10Z,97,97,1,665,0,0,,0
react/react,JavaScript,251219,CLAUDE.md,1,2026-01-24T01:16:06Z,2026-06-09T21:53:06Z,267,131,2,229,2,0,0.000000,0
react/react-native,C++,126698,AGENTS.md,1,2026-08-13T14:20:06Z,2026-09-16T14:26:19Z,66,32,3,385,20,1,0.050000,0
realworld-apps/realworld,TypeScript,84298,CLAUDE.md,0,2026-05-21T05:49:20Z,2026-05-21T05:49:20Z,150,150,1,23,11,3,0.272727,0
remix-run/react-router,TypeScript,56612,AGENTS.md,0,2025-11-26T04:37:46Z,2026-08-21T21:08:02Z,326,58,11,94,32,19,0.593750,0
remix-run/react-router,TypeScript,56612,CLAUDE.md,0,2026-02-19T16:10:00Z,2026-03-18T17:07:35Z,241,214,3,578,3,1,0.333333,0
remotion-dev/remotion,TypeScript,64773,AGENTS.md,0,2025-10-21T10:57:06Z,2026-10-10T15:22:17Z,362,8,17,528,2,0,0.000000,0
ripienaar/free-for-dev,HTML,139719,AGENTS.md,0,2026-02-21T09:16:13Z,2026-03-28T18:24:24Z,239,204,3,601,0,0,,0
ripienaar/free-for-dev,HTML,139719,CLAUDE.md,0,2026-02-21T09:16:13Z,2026-03-28T18:24:24Z,239,204,3,601,0,0,,0
roboflow/supervision,Python,51232,.github/copilot-instructions.md,0,2026-02-04T09:09:00Z,2026-10-13T16:07:19Z,256,5,7,26,11,6,0.545455,0
roboflow/supervision,Python,51232,AGENTS.md,0,2026-02-10T13:58:57Z,2026-10-13T16:07:19Z,250,5,15,26,13,6,0.461538,0
roboflow/supervision,Python,51232,CLAUDE.md,0,2026-02-22T18:36:36Z,2026-02-22T18:36:36Z,238,238,1,522,0,0,,0
rohitg00/ai-engineering-from-scratch,Python,70673,AGENTS.md,1,2026-05-27T18:54:29Z,2026-10-14T18:17:06Z,144,4,10,19,33,14,0.424242,0
router-for-me/CLIProxyAPI,Go,55543,AGENTS.md,0,2026-04-08T02:12:51Z,2026-10-03T19:01:34Z,193,15,6,191,31,8,0.258065,0
router-for-me/CLIProxyAPI,Go,55543,CLAUDE.md,0,2026-05-17T17:23:35Z,2026-05-17T17:23:35Z,154,154,1,1866,0,0,,0
rtk-ai/rtk,Rust,83764,.github/copilot-instructions.md,0,2026-03-18T15:21:07Z,2026-10-13T17:13:59Z,214,5,6,45,8,2,0.250000,0
rtk-ai/rtk,Rust,83764,CLAUDE.md,0,2026-01-28T14:48:44Z,2026-10-13T17:13:59Z,263,5,42,45,11,1,0.090909,0
rust-lang/rust,Rust,120462,AGENTS.md,2,2026-08-12T17:42:56Z,2026-09-14T21:23:18Z,67,34,9,3247,17,3,0.176471,0
rustdesk/rustdesk,Rust,126146,AGENTS.md,0,2026-04-09T07:12:57Z,2026-10-14T08:39:57Z,192,4,19,12,33,10,0.303030,0
rustdesk/rustdesk,Rust,126146,CLAUDE.md,0,2025-06-14T10:04:12Z,2026-08-22T09:50:10Z,491,57,4,202,0,0,,0
rustdesk/rustdesk,Rust,126146,GEMINI.md,0,2026-04-09T07:12:57Z,2026-04-09T07:12:57Z,192,192,1,493,0,0,,0
ruvnet/ruflo,TypeScript,76052,AGENTS.md,5,2026-02-07T17:15:48Z,2026-07-29T05:30:53Z,253,81,26,2358,1,0,0.000000,0
ruvnet/ruflo,TypeScript,76052,CLAUDE.md,5,2025-06-10T17:24:18Z,2026-10-09T17:46:52Z,495,9,105,617,41,22,0.536585,0
ruvnet/RuView,Rust,98494,AGENTS.md,7,2026-07-29T04:41:29Z,2026-08-19T17:23:29Z,81,60,5,288,24,2,0.083333,0
ruvnet/RuView,Rust,98494,CLAUDE.md,7,2026-01-13T03:11:16Z,2026-08-19T01:58:39Z,278,60,31,289,23,1,0.043478,0
scikit-learn/scikit-learn,Python,67734,AGENTS.md,0,2025-10-30T13:54:29Z,2026-07-21T08:51:58Z,353,89,3,225,0,0,,0
scrapy/scrapy,Python,64871,AGENTS.md,0,2026-09-16T13:16:09Z,2026-10-04T09:05:39Z,32,14,3,107,5,1,0.200000,0
shanraisshan/claude-code-best-practice,HTML,67677,CLAUDE.md,0,2026-01-26T15:19:36Z,2026-10-13T05:57:01Z,265,5,26,41,29,8,0.275862,0
Significant-Gravitas/AutoGPT,Python,187628,.github/copilot-instructions.md,19,2025-08-21T21:00:19Z,2026-08-05T03:42:26Z,423,74,4,863,38,31,0.815789,0
Significant-Gravitas/AutoGPT,Python,187628,AGENTS.md,19,2025-05-22T15:54:02Z,2026-10-03T14:15:19Z,514,15,11,160,21,7,0.333333,0
Significant-Gravitas/AutoGPT,Python,187628,CLAUDE.md,19,2026-04-01T09:08:51Z,2026-04-01T09:08:51Z,200,200,1,1556,0,0,,0
spring-projects/spring-framework,Java,60294,AGENTS.md,0,2026-10-02T14:48:13Z,2026-10-08T14:06:49Z,16,10,2,67,5,2,0.400000,0
stablyai/orca,TypeScript,95385,AGENTS.md,3,2026-03-23T23:49:12Z,2026-10-14T08:25:28Z,209,4,61,785,19,10,0.526316,0
stablyai/orca,TypeScript,95385,CLAUDE.md,3,2026-03-23T23:22:24Z,2026-05-05T03:42:03Z,209,166,4,13380,0,0,,0
Stirling-Tools/Stirling-PDF,TypeScript,94390,AGENTS.md,0,2025-05-20T11:02:10Z,2026-10-09T22:39:48Z,516,9,31,22,55,37,0.672727,0
Stirling-Tools/Stirling-PDF,TypeScript,94390,CLAUDE.md,0,2025-06-09T09:53:32Z,2026-03-11T13:43:30Z,496,221,12,1494,0,0,,1
storybookjs/storybook,TypeScript,91322,.cursorrules,0,2025-06-06T08:37:10Z,2025-06-06T08:37:10Z,499,499,1,17342,5,3,0.600000,0
storybookjs/storybook,TypeScript,91322,AGENTS.md,0,2026-03-13T15:59:41Z,2026-10-09T09:11:40Z,219,9,110,343,24,5,0.208333,0
storybookjs/storybook,TypeScript,91322,CLAUDE.md,0,2026-03-13T15:59:41Z,2026-03-13T15:59:41Z,219,219,1,9210,0,0,,0
storytold/photocraft,Rust,66385,AGENTS.md,0,2026-09-30T09:02:08Z,2026-10-15T07:21:30Z,18,3,29,105,62,20,0.322581,0
strapi/strapi,TypeScript,73329,AGENTS.md,2,2026-04-23T09:59:26Z,2026-10-07T15:53:07Z,178,11,13,87,24,9,0.375000,0
strapi/strapi,TypeScript,73329,CLAUDE.md,2,2026-06-10T08:16:59Z,2026-06-10T08:16:59Z,130,130,1,811,0,0,,0
supabase/supabase,TypeScript,111696,.github/copilot-instructions.md,6,2026-03-18T10:15:29Z,2026-09-03T13:58:29Z,214,45,7,890,8,1,0.125000,0
supabase/supabase,TypeScript,111696,AGENTS.md,6,2026-09-03T13:58:29Z,2026-10-02T11:13:59Z,45,16,3,308,30,2,0.066667,0
supabase/supabase,TypeScript,111696,CLAUDE.md,6,2026-09-03T13:58:29Z,2026-09-03T13:58:29Z,45,45,1,890,0,0,,0
sveltejs/svelte,JavaScript,88400,AGENTS.md,0,2026-04-02T17:49:23Z,2026-05-29T11:55:42Z,199,142,2,225,3,1,0.333333,0
TanStack/query,TypeScript,50450,AGENTS.md,0,2026-08-25T05:18:51Z,2026-08-25T05:18:51Z,54,54,1,609,1,0,0.000000,0
tesseract-ocr/tesseract,C++,77045,.github/copilot-instructions.md,0,2026-02-21T09:02:59Z,2026-02-21T09:02:59Z,239,239,1,157,6,3,0.500000,0
TheAlgorithms/Python,Python,225354,AGENTS.md,0,2026-08-30T10:59:57Z,2026-08-30T10:59:57Z,49,49,1,547,6,1,0.166667,0
thedaviddias/Front-End-Checklist,MDX,74490,AGENTS.md,0,2026-05-29T21:54:06Z,2026-09-30T23:06:52Z,142,18,6,37,19,7,0.368421,0
thedaviddias/Front-End-Checklist,MDX,74490,CLAUDE.md,0,2026-05-29T21:54:06Z,2026-06-02T01:58:27Z,142,138,2,51,2,1,0.500000,0
thedotmack/claude-mem,TypeScript,101412,.github/copilot-instructions.md,0,2026-04-04T21:58:05Z,2026-04-04T21:58:05Z,197,197,1,1854,0,0,,0
thedotmack/claude-mem,TypeScript,101412,CLAUDE.md,0,2025-10-21T20:19:27Z,2026-10-13T17:47:21Z,362,5,150,69,2,1,0.500000,0
tldraw/tldraw,TypeScript,50963,AGENTS.md,0,2026-04-20T13:07:51Z,2026-10-14T09:25:15Z,181,4,16,9,48,6,0.125000,0
tldraw/tldraw,TypeScript,50963,CLAUDE.md,0,2025-08-13T20:44:37Z,2026-04-20T13:07:51Z,431,181,11,1155,0,0,,0
topjohnwu/Magisk,Kotlin,63330,AGENTS.md,0,2026-04-08T05:29:57Z,2026-08-26T05:42:55Z,193,53,5,152,9,0,0.000000,0
traefik/traefik,Go,65266,AGENTS.md,0,2026-05-20T12:32:06Z,2026-10-13T15:14:08Z,151,5,3,9,30,3,0.100000,0
traefik/traefik,Go,65266,CLAUDE.md,0,2026-05-20T12:32:06Z,2026-05-20T12:32:06Z,151,151,1,443,0,0,,0
TryGhost/Ghost,TypeScript,55558,AGENTS.md,4,2025-10-09T17:23:48Z,2026-10-15T13:41:00Z,374,3,49,16,19,0,0.000000,0
tt-a1i/archify,JavaScript,84878,AGENTS.md,0,2026-08-31T18:05:36Z,2026-10-09T13:27:36Z,48,9,5,150,3,1,0.333333,0
tt-a1i/archify,JavaScript,84878,CLAUDE.md,0,2026-08-31T18:05:36Z,2026-09-16T16:36:17Z,48,32,2,1082,1,0,0.000000,0
tw93/Mole,Shell,70947,AGENTS.md,0,2026-01-05T02:30:45Z,2026-10-17T12:52:19Z,286,1,137,33,78,14,0.179487,0
tw93/Mole,Shell,70947,CLAUDE.md,0,2025-12-12T07:31:23Z,2026-09-19T13:34:22Z,310,29,7,514,0,0,,1
tw93/Pake,Rust,62148,.github/copilot-instructions.md,0,2025-12-12T07:55:14Z,2025-12-12T07:55:14Z,310,310,1,674,0,0,,1
tw93/Pake,Rust,62148,AGENTS.md,0,2026-05-05T04:12:05Z,2026-10-16T15:45:54Z,166,2,62,15,103,37,0.359223,0
tw93/Pake,Rust,62148,CLAUDE.md,0,2025-08-05T06:29:00Z,2026-09-19T13:34:22Z,439,29,29,136,0,0,,1
twbs/bootstrap,MDX,174925,AGENTS.md,0,2026-06-28T20:59:52Z,2026-10-11T14:21:29Z,112,7,13,20,28,10,0.357143,0
twentyhq/twenty,TypeScript,58464,AGENTS.md,15,2026-08-19T17:26:40Z,2026-08-19T17:26:40Z,60,60,1,2482,0,0,,0
twentyhq/twenty,TypeScript,58464,CLAUDE.md,15,2025-07-16T09:12:37Z,2026-10-16T11:05:25Z,459,2,31,59,8,4,0.500000,0
ultralytics/ultralytics,Python,62594,AGENTS.md,2,2026-07-06T09:59:54Z,2026-10-02T14:45:00Z,104,16,23,174,56,42,0.750000,0
ultralytics/ultralytics,Python,62594,CLAUDE.md,2,2026-07-06T09:59:54Z,2026-07-06T09:59:54Z,104,104,1,1183,0,0,,1
ultralytics/yolov5,Python,58180,AGENTS.md,0,2026-07-04T21:05:07Z,2026-08-02T18:08:33Z,106,77,3,15,23,5,0.217391,0
ultralytics/yolov5,Python,58180,CLAUDE.md,0,2026-07-04T21:05:07Z,2026-07-04T21:05:07Z,106,106,1,49,0,0,,1
ultraworkers/claw-code,Rust,194926,AGENTS.md,9,2026-08-16T06:18:33Z,2026-08-16T06:18:33Z,63,63,1,145,4,2,0.500000,0
ultraworkers/claw-code,Rust,194926,CLAUDE.md,9,2026-04-01T03:20:26Z,2026-04-28T09:38:08Z,200,173,2,923,7,1,0.142857,0
usememos/memos,Go,63875,AGENTS.md,0,2025-09-17T00:48:27Z,2026-10-15T01:32:02Z,396,3,32,5,41,12,0.292683,0
usestrix/strix,Python,69237,AGENTS.md,0,2026-08-06T13:54:40Z,2026-09-02T13:52:53Z,73,46,8,152,11,3,0.272727,0
vectorize-io/hindsight,Python,50855,AGENTS.md,2,2025-12-10T11:12:21Z,2026-01-19T13:18:33Z,312,272,4,3406,1,0,0.000000,0
vectorize-io/hindsight,Python,50855,CLAUDE.md,2,2025-10-30T11:53:12Z,2026-10-09T14:30:38Z,353,9,46,134,61,37,0.606557,0
vercel/next.js,JavaScript,143056,AGENTS.md,10,2026-01-05T14:52:09Z,2026-10-14T23:55:01Z,286,4,42,40,73,36,0.493151,0
vinta/awesome-python,Python,328224,AGENTS.md,0,2026-05-27T07:41:37Z,2026-09-27T01:12:30Z,144,21,8,308,4,0,0.000000,0
vinta/awesome-python,Python,328224,CLAUDE.md,0,2026-01-08T03:12:11Z,2026-09-26T23:01:47Z,283,22,19,336,4,0,0.000000,0
vitejs/vite,TypeScript,83375,.github/copilot-instructions.md,0,2025-07-20T10:04:02Z,2026-02-05T10:18:30Z,455,255,2,880,6,0,0.000000,0
vllm-project/vllm,Python,94007,AGENTS.md,5,2026-03-12T17:20:50Z,2026-10-08T09:30:52Z,220,10,17,616,13,3,0.230769,0
warpdotdev/warp,Rust,65497,AGENTS.md,0,2026-06-24T19:16:17Z,2026-09-24T15:06:11Z,116,24,9,126,37,11,0.297297,0
webpack/webpack,JavaScript,65979,AGENTS.md,0,2026-03-13T19:46:23Z,2026-10-16T10:26:51Z,219,2,149,14,70,26,0.371429,0
withastro/astro,TypeScript,63299,AGENTS.md,0,2026-02-11T23:19:10Z,2026-10-08T13:26:10Z,249,10,16,83,14,5,0.357143,0
xtekky/gpt4free,Python,66891,.github/copilot-instructions.md,0,2025-08-19T14:14:11Z,2026-10-01T00:11:51Z,425,17,3,84,16,8,0.500000,0
yangshun/tech-interview-handbook,TypeScript,143049,AGENTS.md,0,2026-03-20T07:59:43Z,2026-03-20T07:59:43Z,212,212,1,7,2,1,0.500000,0
zed-industries/zed,Rust,91866,AGENTS.md,1,2026-01-19T14:29:42Z,2026-01-19T14:29:42Z,272,272,1,6140,0,0,,1
zed-industries/zed,Rust,91866,CLAUDE.md,1,2025-04-17T23:41:23Z,2025-04-17T23:41:23Z,549,549,1,13296,0,0,,1
zed-industries/zed,Rust,91866,GEMINI.md,1,2025-10-02T13:47:29Z,2025-10-02T13:47:29Z,381,381,1,8935,0,0,,1
ZhuLinsen/daily_stock_analysis,Python,66607,.github/copilot-instructions.md,0,2026-03-17T15:23:31Z,2026-06-21T07:02:52Z,215,119,6,249,17,0,0.000000,0
ZhuLinsen/daily_stock_analysis,Python,66607,AGENTS.md,0,2026-02-07T05:57:53Z,2026-06-21T07:02:52Z,253,119,15,249,42,4,0.095238,0
ZhuLinsen/daily_stock_analysis,Python,66607,CLAUDE.md,0,2026-03-17T15:23:31Z,2026-03-17T15:23:31Z,215,215,1,611,0,0,,1
Zie619/n8n-workflows,Python,57013,CLAUDE.md,0,2025-06-13T01:09:57Z,2025-09-29T01:10:12Z,492,384,4,68,0,0,,0


==> anc/study/data/summary.json <==
{
  "source": "data/repos.csv (n_frame, n_eligible and the snapshot date copied from data/funnel.json)",
  "snapshot_date_utc": "2026-10-18",
  "collection_complete": true,
  "n_frame": 500,
  "n_eligible": 452,
  "n_sample_repos": 220,
  "prevalence_pct": 48.67,
  "n_files": 367,
  "n_files_by_type": {
    "AGENTS.md": 189,
    "CLAUDE.md": 112,
    "GEMINI.md": 15,
    ".github/copilot-instructions.md": 49,
    ".cursorrules": 2
  },
  "n_files_per_sample_repo": {
    "n": 220,
    "median": 2.0,
    "p25": 1.0,
    "p75": 2.0,
    "min": 1,
    "max": 4
  },
  "age_days": {
    "n": 367,
    "median": 220.0,
    "p25": 144.0,
    "p75": 324.5,
    "min": 12,
    "max": 689
  },
  "days_since_update": {
    "n": 367,
    "median": 48.0,
    "p25": 10.0,
    "p75": 167.0,
    "min": 1,
    "max": 549
  },
  "n_updates": {
    "n": 367,
    "median": 5.0,
    "p25": 1.0,
    "p75": 18.0,
    "min": 1,
    "max": 631
  },
  "commits_since_update": {
    "n": 367,
    "median": 229.0,
    "p25": 49.0,
    "p75": 852.0,
    "min": 0,
    "max": 91084
  },
  "n_files_with_candidates": 269,
  "dangling_rate": {
    "n": 269,
    "median": 0.2222,
    "p25": 0.0,
    "p75": 0.4231,
    "min": 0.0,
    "max": 1.0
  },
  "share_files_with_any_dangling": {
    "pct": 71.38,
    "n_with_any": 192,
    "n": 269
  },
  "pooled_references": {
    "n_candidates": 6172,
    "n_dangling": 2003,
    "pct_dangling": 32.45
  },
  "spearman_commits_since_update_vs_dangling_rate": {
    "rho": -0.1512,
    "n": 269
  },
  "sample_repos_with_nested_files": 88
}


==> anc/study/extend.py <==
#!/usr/bin/env python3
"""Additions made at revision (2026-10-18), after the primary results were seen.

Nothing here replaces a number in summary.json, funnel.json or audit.json, and
none of it was pre-specified. Two kinds of addition:

1. Release of frame data that the collector kept in its cache but did not
   write out (needs --cache, the directory collect.py used):
   - data/frame.csv: one row per repository returned by the search, with rank,
     full_name, stars, language, default_branch, status and in_sample. A name
     that matches the privacy denylist is written as WITHHELD with its status
     only (the denylist is applied to every name, not only to the eligible ones
     that collect.py checked).
   - the is_symlink column appended to data/repos.csv, from the collector's
     per-file record (the mode-120000 flag the protocol's detail 4 describes).

2. data/extended.json: descriptive statistics that referees asked for, each
   computable from the released files (repos.csv, candidates.csv, funnel.json,
   frame.csv) with the standard library only:
   - frame description: eligible star range, primary-language counts,
     prevalence by language (post hoc), Markdown-primary repositories;
   - uncertainty for the headline figures: Wilson 95% intervals for the two
     proportions and a seeded percentile bootstrap (10000 resamples) for the
     two medians;
   - the per-file currency statistics without the symbolic links;
   - a repository-level reading of the dangling-reference rate (candidates
     pooled within a repository) and its association with the largest
     commits-since-update among the repository's files;
   - per-file-name breakdowns (post hoc);
   - the association of the dangling-reference rate with the number of
     candidates, the number of updates and days since update, the
     single-candidate files, and counts of a few unresolved tokens that are not
     paths.

Percentiles use linear interpolation between order statistics; Spearman's
coefficient is the Pearson correlation of average ranks, as in summarize.py.
"""

import argparse
import csv
import glob
import json
import math
import os
import random
import subprocess

FILE_TYPES = [
    "AGENTS.md",
    "CLAUDE.md",
    ".github/copilot-instructions.md",
    "GEMINI.md",
    ".cursorrules",
]
FRAME_COLUMNS = ["rank", "full_name", "stars", "language", "default_branch", "status", "in_sample"]
TOKENS_OF_INTEREST = ["N/A", "origin/main", "SKILL.md", "feat", "fix"]
BOOTSTRAP_SEED = 20261018
BOOTSTRAP_RESAMPLES = 10000


def quantile(sorted_xs, q):
    n = len(sorted_xs)
    if n == 0:
        return None
    pos = (n - 1) * q
    lo, hi = math.floor(pos), math.ceil(pos)
    return sorted_xs[lo] + (sorted_xs[hi] - sorted_xs[lo]) * (pos - lo)


def median(xs):
    return quantile(sorted(xs), 0.5)


def describe(xs):
    s = sorted(xs)
    if not s:
        return {"n": 0, "median": None, "p25": None, "p75": None, "min": None, "max": None}
    r = lambda v: round(v, 4)
    return {"n": len(s), "median": r(quantile(s, 0.5)), "p25": r(quantile(s, 0.25)),
            "p75": r(quantile(s, 0.75)), "min": r(s[0]), "max": r(s[-1])}


def average_ranks(xs):
    order = sorted(range(len(xs)), key=lambda i: xs[i])
    ranks = [0.0] * len(xs)
    i = 0
    while i < len(order):
        j = i
        while j + 1 < len(order) and xs[order[j + 1]] == xs[order[i]]:
            j += 1
        mean_rank = (i + j) / 2.0 + 1.0
        for k in range(i, j + 1):
            ranks[order[k]] = mean_rank
        i = j + 1
    return ranks


def pearson(a, b):
    n = len(a)
    ma, mb = sum(a) / n, sum(b) / n
    sab = sum((x - ma) * (y - mb) for x, y in zip(a, b))
    saa = sum((x - ma) ** 2 for x in a)
    sbb = sum((y - mb) ** 2 for y in b)
    if saa == 0 or sbb == 0:
        return None
    return sab / math.sqrt(saa * sbb)


def spearman(x, y):
    if len(x) < 3:
        return None
    r = pearson(average_ranks(x), average_ranks(y))
    return None if r is None else round(r, 4)


def wilson(k, n, z=1.959964):
    """Wilson score interval for a proportion, in percent."""
    if n == 0:
        return None
    p = k / n
    denom = 1 + z * z / n
    centre = (p + z * z / (2 * n)) / denom
    half = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / denom
    return {"k": k, "n": n, "pct": round(100 * p, 2),
            "ci95_low_pct": round(100 * (centre - half), 1),
            "ci95_high_pct": round(100 * (centre + half), 1)}


def bootstrap_median(xs, seed, resamples):
    rng = random.Random(seed)
    n = len(xs)
    meds = sorted(median([xs[rng.randrange(n)] for _ in range(n)]) for _ in range(resamples))
    return {"n": n, "median": round(median(xs), 4), "resamples": resamples, "seed": seed,
            "ci95_low": round(quantile(meds, 0.025), 4), "ci95_high": round(quantile(meds, 0.975), 4)}


def denylisted(strings, denylist):
    """Indices of strings matched by grep -iEf denylist (the system grep, as collect.py uses)."""
    if not strings:
        return set()
    r = subprocess.run(["grep", "-n", "-iEf", denylist], input="\n".join(strings) + "\n",
                       capture_output=True, text=True)
    if r.returncode not in (0, 1):
        raise SystemExit("denylist grep failed")
    return {int(line.split(":", 1)[0]) - 1 for line in r.stdout.splitlines()}


# ---------------------------------------------------------------------------
# 1. Release of cached frame data


def export_from_cache(cache, data, denylist):
    with open(os.path.join(cache, "frame.json"), encoding="utf-8") as fh:
        frame = json.load(fh)
    with open(os.path.join(data, "repos.csv"), newline="", encoding="utf-8") as fh:
        reader = csv.DictReader(fh)
        rows, columns = list(reader), list(reader.fieldnames)
    sample_repos = {r["repo"] for r in rows}

    records = sorted(frame["records"], key=lambda x: x["rank"])
    hidden = denylisted([x.get("full_name") or "" for x in records], denylist)
    out = []
    for i, x in enumerate(records):
        if i in hidden or x["status"] == "denylist" or not x.get("full_name"):
            out.append({"rank": "", "full_name": "WITHHELD", "stars": "", "language": "",
                        "default_branch": "", "status": x["status"], "in_sample": ""})
            continue
        in_sample = "" if x["status"] != "eligible" else (1 if x["full_name"] in sample_repos else 0)
        out.append({"rank": x.get("rank", ""), "full_name": x["full_name"], "stars": x.get("stars", ""),
                    "language": x.get("language") or "", "default_branch": x.get("default_branch", ""),
                    "status": x["status"], "in_sample": in_sample})
    with open(os.path.join(data, "frame.csv"), "w", newline="", encoding="utf-8") as fh:
        w = csv.DictWriter(fh, fieldnames=FRAME_COLUMNS, lineterminator="\n")
        w.writeheader()
        w.writerows(out)

    symlink = {}
    for p in glob.glob(os.path.join(cache, "repos", "*.json")):
        with open(p, encoding="utf-8") as fh:
            d = json.load(fh)
        repo = os.path.basename(p)[:-5].replace("__", "/", 1)
        for f in d.get("files", []):
            symlink[(repo, f["file"])] = 1 if f.get("is_symlink") else 0
    missing = [(r["repo"], r["file"]) for r in rows if (r["repo"], r["file"]) not in symlink]
    if missing:
        raise SystemExit("no cache record for %d rows" % len(missing))
    for r in rows:
        r["is_symlink"] = symlink[(r["repo"], r["file"])]
    if "is_symlink" not in columns:
        columns.append("is_symlink")
    with open(os.path.join(data, "repos.csv"), "w", newline="", encoding="utf-8") as fh:
        w = csv.DictWriter(fh, fieldnames=columns, lineterminator="\n")
        w.writeheader()
        w.writerows(rows)
    print("wrote frame.csv (%d rows, %d withheld) and the is_symlink column (%d links)" % (
        len(out), sum(1 for o in out if o["full_name"] == "WITHHELD"), sum(symlink.values())))


# ---------------------------------------------------------------------------
# 2. Extended descriptive statistics from the released files


def extended(data):
    with open(os.path.join(data, "repos.csv"), newline="", encoding="utf-8") as fh:
        rows = list(csv.DictReader(fh))
    with open(os.path.join(data, "candidates.csv"), newline="", encoding="utf-8") as fh:
        cands = list(csv.DictReader(fh))
    with open(os.path.join(data, "funnel.json"), encoding="utf-8") as fh:
        funnel = json.load(fh)
    with open(os.path.join(data, "frame.csv"), newline="", encoding="utf-8") as fh:
        frame = list(csv.DictReader(fh))
    if "is_symlink" not in rows[0]:
        raise SystemExit("repos.csv has no is_symlink column; run with --cache first")

    n_eligible = funnel["stages"]["eligible"]
    n_frame = funnel["stages"]["frame_unique_repos"]
    repos = sorted({r["repo"] for r in rows})
    n_sample = len(repos)
    with_cands = [r for r in rows if int(r["n_candidates"]) > 0]
    rate = lambda r: int(r["n_dangling"]) / int(r["n_candidates"])
    rates = [rate(r) for r in with_cands]
    n_any = sum(1 for r in with_cands if int(r["n_dangling"]) > 0)

    # --- frame description
    eligible = [x for x in frame if x["status"] == "eligible"]
    lang_counts = {}
    for x in eligible:
        lang_counts[x["language"]] = lang_counts.get(x["language"], 0) + 1
    lang_sorted = sorted(lang_counts.items(), key=lambda kv: (-kv[1], kv[0]))
    by_lang = {}
    for x in eligible:
        d = by_lang.setdefault(x["language"], {"eligible": 0, "in_sample": 0})
        d["eligible"] += 1
        d["in_sample"] += int(x["in_sample"] or 0)
    for lang, d in by_lang.items():
        d["prevalence_pct"] = round(100.0 * d["in_sample"] / d["eligible"], 2)
    top5 = lang_sorted[:5]
    frame_block = {
        "status": "frame data released at revision; the language breakdown is post hoc",
        "n_returned": len(frame), "n_eligible": len(eligible),
        "eligible_stars": {"min": min(int(x["stars"]) for x in eligible),
                           "max": max(int(x["stars"]) for x in eligible)},
        "n_primary_languages": len(lang_counts),
        "top5_languages": [{"language": l, "eligible": n} for l, n in top5],
        "top5_languages_total": sum(n for _l, n in top5),
        "markdown_primary_language": {
            "eligible": lang_counts.get("Markdown", 0),
            "in_sample": by_lang.get("Markdown", {}).get("in_sample", 0)},
        "prevalence_by_language": dict(sorted(by_lang.items(), key=lambda kv: (-kv[1]["eligible"], kv[0]))),
        "prevalence_over_all_returned_pct": round(100.0 * n_sample / n_frame, 2),
    }

    # --- uncertainty
    rng_rates = [r for r in rates]
    commits = [int(r["commits_since_update"]) for r in rows if r["commits_since_update"] != ""]
    uncertainty = {
        "method": "Wilson score interval for proportions; percentile bootstrap of the median "
                  "(seeded, %d resamples) for medians" % BOOTSTRAP_RESAMPLES,
        "prevalence": wilson(n_sample, n_eligible),
        "share_files_with_any_dangling": wilson(n_any, len(with_cands)),
        "dangling_rate_median": bootstrap_median(rng_rates, BOOTSTRAP_SEED, BOOTSTRAP_RESAMPLES),
        "commits_since_update_median": bootstrap_median(commits, BOOTSTRAP_SEED + 1, BOOTSTRAP_RESAMPLES),
    }

    # --- without the symbolic links
    nonlink = [r for r in rows if r["is_symlink"] == "0"]
    links = [r for r in rows if r["is_symlink"] == "1"]
    ints = lambda col, rs: [int(r[col]) for r in rs if r[col] != ""]
    non_symlink = {
        "n_symlinks": len(links), "n": len(nonlink),
        "symlinks_with_candidates": sum(1 for r in links if int(r["n_candidates"]) > 0),
        "symlinks_by_file": {t: sum(1 for r in links if r["file"] == t) for t in FILE_TYPES},
        "age_days": describe(ints("age_days", nonlink)),
        "days_since_update": describe(ints("days_since_update", nonlink)),
        "n_updates": describe(ints("n_updates", nonlink)),
        "commits_since_update": describe(ints("commits_since_update", nonlink)),
        "symlinks_only": {
            "days_since_update": describe(ints("days_since_update", links)),
            "commits_since_update": describe(ints("commits_since_update", links)),
        },
    }

    # --- repository level
    by_repo = {}
    for r in rows:
        by_repo.setdefault(r["repo"], []).append(r)
    multi = sum(1 for rs in by_repo.values() if len(rs) > 1)
    repo_rates, repo_any, repo_pairs = [], 0, []
    for repo, rs in by_repo.items():
        c = sum(int(r["n_candidates"]) for r in rs)
        d = sum(int(r["n_dangling"]) for r in rs)
        if c == 0:
            continue
        repo_rates.append(d / c)
        repo_any += 1 if d else 0
        cs = [int(r["commits_since_update"]) for r in rs if r["commits_since_update"] != ""]
        if cs:
            repo_pairs.append((max(cs), d / c))
    same_commits = sum(
        1 for rs in by_repo.values()
        if len({r["commits_since_update"] for r in rs}) < len(rs))
    repo_level = {
        "status": "post hoc check of the clustering of files within repositories",
        "n_sample_repos": n_sample, "repos_with_more_than_one_file": multi,
        "repos_with_two_files_sharing_commits_since_update": same_commits,
        "n_repos_with_candidates": len(repo_rates),
        "dangling_rate_pooled_within_repo": describe(repo_rates),
        "share_repos_with_any_dangling": {
            "pct": round(100.0 * repo_any / len(repo_rates), 2), "n_with_any": repo_any, "n": len(repo_rates)},
        "spearman_max_commits_since_update_vs_repo_rate": {
            "rho": spearman([p[0] for p in repo_pairs], [p[1] for p in repo_pairs]), "n": len(repo_pairs)},
    }

    # --- per file name
    per_type = {}
    for t in FILE_TYPES:
        rs = [r for r in rows if r["file"] == t]
        wc = [r for r in rs if int(r["n_candidates"]) > 0]
        per_type[t] = {
            "files": len(rs), "with_candidates": len(wc),
            "symlinks": sum(1 for r in rs if r["is_symlink"] == "1"),
            "median_days_since_update": median(ints("days_since_update", rs)),
            "median_commits_since_update": median(ints("commits_since_update", rs)),
            "median_dangling_rate": None if not wc else round(median([rate(r) for r in wc]), 4),
        }

    # --- what the rate moves with
    n_c = [int(r["n_candidates"]) for r in with_cands]
    n_u = [int(r["n_updates"]) for r in with_cands]
    dsu = [int(r["days_since_update"]) for r in with_cands]
    single = [r for r in with_cands if int(r["n_candidates"]) == 1]
    tokens = {}
    for tok in TOKENS_OF_INTEREST:
        rows_t = [c for c in cands if c["candidate"] == tok]
        tokens[tok] = {"rows": len(rows_t), "unresolved": sum(1 for c in rows_t if c["resolved"] == "0")}
    withheld = [c for c in cands if c["candidate"] == "WITHHELD"]
    heuristic = {
        "status": "post hoc",
        "candidates_per_file": describe(n_c),
        "spearman_n_candidates_vs_dangling_rate": {"rho": spearman(n_c, rates), "n": len(rates)},
        "spearman_n_updates_vs_dangling_rate": {"rho": spearman(n_u, rates), "n": len(rates)},
        "spearman_days_since_update_vs_dangling_rate": {"rho": spearman(dsu, rates), "n": len(rates)},
        "single_candidate_files": {"n": len(single),
                                   "unresolved": sum(1 for r in single if int(r["n_dangling"]) == 1)},
        "tokens_that_are_not_paths": tokens,
        "withheld_candidates": {"rows": len(withheld),
                                "resolved": sum(1 for c in withheld if c["resolved"] == "1"),
                                "unresolved": sum(1 for c in withheld if c["resolved"] == "0")},
    }

    return {
        "status": "added at revision (2026-10-18), after the primary results were seen; "
                  "descriptive additions, none pre-specified, none replacing a primary number",
        "source": "data/repos.csv (with is_symlink), data/candidates.csv, data/funnel.json, data/frame.csv",
        "frame": frame_block,
        "uncertainty": uncertainty,
        "non_symlink": non_symlink,
        "repository_level": repo_level,
        "by_file_name": per_type,
        "heuristic": heuristic,
    }


def main():
    here = os.path.dirname(os.path.abspath(__file__))
    ap = argparse.ArgumentParser()
    ap.add_argument("--data", default=os.path.join(here, "data"))
    ap.add_argument("--cache", default=None, help="the --cache directory collect.py used; "
                    "when given, writes frame.csv and the is_symlink column first")
    ap.add_argument("--denylist", default=os.path.join(here, "..", "..", "..", "denylist.txt"))
    args = ap.parse_args()
    if args.cache:
        if not os.path.exists(args.denylist):
            raise SystemExit("denylist file not found")
        export_from_cache(args.cache, args.data, args.denylist)
    ext = extended(args.data)
    with open(os.path.join(args.data, "extended.json"), "w", encoding="utf-8") as fh:
        json.dump(ext, fh, indent=2)
        fh.write("\n")
    print(json.dumps(ext, indent=2))


if __name__ == "__main__":
    main()


==> anc/study/figures.py <==
#!/usr/bin/env python3
"""Draw the two study figures from data/repos.csv as vector PDF.

fig-dangling-ecdf.pdf: empirical CDF of dangling_rate over context files with at
least one path candidate.
fig-drift.pdf: commits since the last context update against days since that
update (log x axis when every file is at least a day old; symmetric log y axis,
linear below 1, because zero counts occur), shaded by dangling_rate.
"""

import argparse
import csv
import os

import matplotlib

matplotlib.use("pdf")
import matplotlib.pyplot as plt  # noqa: E402
from matplotlib.colors import LinearSegmentedColormap  # noqa: E402

ACCENT = "#005c8a"
INK = "#222222"
MID = "#8c8c8c"
LIGHT = "#d4d4d4"

plt.rcParams.update({
    "font.family": "sans-serif",
    "font.sans-serif": ["Arial", "Helvetica", "TeX Gyre Heros", "DejaVu Sans"],
    "mathtext.fontset": "stixsans",
    "font.size": 8,
    "axes.labelsize": 8,
    "xtick.labelsize": 8,
    "ytick.labelsize": 8,
    "legend.fontsize": 8,
    "axes.linewidth": 0.6,
    "axes.edgecolor": INK,
    "axes.labelcolor": INK,
    "xtick.color": INK,
    "ytick.color": INK,
    "xtick.major.width": 0.6,
    "ytick.major.width": 0.6,
    "xtick.minor.width": 0.4,
    "ytick.minor.width": 0.4,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "pdf.fonttype": 42,
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.02,
})


def load(path):
    with open(path, newline="", encoding="utf-8") as fh:
        return list(csv.DictReader(fh))


def pow10_ticks(vmax, headroom):
    ticks, labels, k = [0, 1], ["0", "1"], 1
    while 10 ** k <= vmax * headroom:
        ticks.append(10 ** k)
        labels.append("10" if k == 1 else r"$10^{%d}$" % k)
        k += 1
    return ticks, labels


def ecdf(rows, out):
    rates = sorted(int(r["n_dangling"]) / int(r["n_candidates"])
                   for r in rows if int(r["n_candidates"]) > 0)
    n = len(rates)
    xs, ys = [0.0], [0.0]
    for i, v in enumerate(rates, start=1):
        xs.append(v)
        ys.append(i / n)
    xs.append(1.0)
    ys.append(1.0)
    med = rates[(n - 1) // 2] if n % 2 else (rates[n // 2 - 1] + rates[n // 2]) / 2

    fig, ax = plt.subplots(figsize=(3.5, 2.1))
    ax.step(xs, ys, where="post", color=ACCENT, linewidth=1.1)
    ax.axvline(med, color=MID, linewidth=0.7, linestyle=(0, (3, 2)))
    ax.text(med + 0.015, 0.06, "median %.2f" % med, color=MID, ha="left", va="bottom")
    ax.set_xlim(-0.01, 1.01)
    ax.set_ylim(0, 1.02)
    ax.set_xlabel("Dangling-reference rate (unresolved / candidates)")
    ax.set_ylabel("Cumulative share of files")
    ax.text(0.98, 0.06, "n = %d files" % n, transform=ax.transAxes, ha="right", va="bottom", color=INK)
    ax.grid(True, color=LIGHT, linewidth=0.4)
    ax.set_axisbelow(True)
    fig.savefig(out)
    plt.close(fig)


def drift(rows, out):
    have = [r for r in rows if r["days_since_update"] != "" and r["commits_since_update"] != ""]
    with_c = [r for r in have if int(r["n_candidates"]) > 0]
    without = [r for r in have if int(r["n_candidates"]) == 0]
    cmap = LinearSegmentedColormap.from_list("gray_accent", ["#b8b8b8", ACCENT])

    fig, ax = plt.subplots(figsize=(3.5, 2.5))
    if without:
        ax.scatter([int(r["days_since_update"]) for r in without],
                   [int(r["commits_since_update"]) for r in without],
                   s=10, facecolors="none", edgecolors=MID, linewidths=0.5,
                   label="no path candidates", zorder=2)
    with_c.sort(key=lambda r: int(r["n_dangling"]) / int(r["n_candidates"]))
    sc = ax.scatter([int(r["days_since_update"]) for r in with_c],
                    [int(r["commits_since_update"]) for r in with_c],
                    c=[int(r["n_dangling"]) / int(r["n_candidates"]) for r in with_c],
                    cmap=cmap, vmin=0, vmax=1, s=12, edgecolors="white", linewidths=0.2,
                    zorder=3)
    xmin = min(int(r["days_since_update"]) for r in have)
    xmax = max(int(r["days_since_update"]) for r in have)
    ymax = max(int(r["commits_since_update"]) for r in have)
    # log axis where every value is at least 1; symmetric log (linear below 1) where zeros occur
    if xmin >= 1:
        ax.set_xscale("log")
    else:
        ax.set_xscale("symlog", linthresh=1, linscale=0.4)
    ax.set_yscale("symlog", linthresh=1, linscale=0.4)
    xt, xl = pow10_ticks(xmax, 1.6)
    if xmin >= 1:
        xt, xl = xt[1:], xl[1:]
    yt, yl = pow10_ticks(ymax, 1.8)
    ax.set_xticks(xt)
    ax.set_xticklabels(xl)
    ax.set_yticks(yt)
    ax.set_yticklabels(yl)
    ax.minorticks_off()
    ax.set_xlim(0.8 if xmin >= 1 else -0.3, xmax * 1.6)
    ax.set_ylim(-0.3, ymax * 1.8)
    ax.set_xlabel("Days since last context-file update")
    ax.set_ylabel("Commits since last update")
    ax.grid(True, color=LIGHT, linewidth=0.4)
    ax.set_axisbelow(True)
    cb = fig.colorbar(sc, ax=ax, pad=0.02, fraction=0.05, aspect=22)
    cb.set_label("Dangling-reference rate")
    cb.outline.set_linewidth(0.5)
    cb.ax.tick_params(width=0.5)
    if without:
        ax.legend(loc="upper left", frameon=False, handletextpad=0.2, borderaxespad=0.2)
    fig.savefig(out)
    plt.close(fig)


def main():
    here = os.path.dirname(os.path.abspath(__file__))
    ap = argparse.ArgumentParser()
    ap.add_argument("--data", default=os.path.join(here, "data"))
    ap.add_argument("--out", default=os.path.join(here, "..", "figures"))
    args = ap.parse_args()
    rows = load(os.path.join(args.data, "repos.csv"))
    os.makedirs(args.out, exist_ok=True)
    ecdf(rows, os.path.join(args.out, "fig-dangling-ecdf.pdf"))
    drift(rows, os.path.join(args.out, "fig-drift.pdf"))


if __name__ == "__main__":
    main()


==> anc/study/summarize.py <==
#!/usr/bin/env python3
"""Summarise data/repos.csv into data/summary.json (standard library only).

Every statistic is computed from repos.csv. The two frame counts, n_frame and
n_eligible, are not row data, so they are copied from funnel.json together with
the snapshot date. Percentiles use linear interpolation between order
statistics; Spearman's rho is the Pearson correlation of average ranks.
"""

import argparse
import csv
import json
import math
import os

FILE_TYPES = [
    "AGENTS.md",
    "CLAUDE.md",
    "GEMINI.md",
    ".github/copilot-instructions.md",
    ".cursorrules",
]


def quantile(sorted_xs, q):
    n = len(sorted_xs)
    if n == 0:
        return None
    pos = (n - 1) * q
    lo, hi = math.floor(pos), math.ceil(pos)
    return sorted_xs[lo] + (sorted_xs[hi] - sorted_xs[lo]) * (pos - lo)


def describe(xs):
    s = sorted(xs)
    if not s:
        return {"n": 0, "median": None, "p25": None, "p75": None, "min": None, "max": None}
    r = lambda v: round(v, 4)
    return {
        "n": len(s), "median": r(quantile(s, 0.5)), "p25": r(quantile(s, 0.25)),
        "p75": r(quantile(s, 0.75)), "min": r(s[0]), "max": r(s[-1]),
    }


def average_ranks(xs):
    order = sorted(range(len(xs)), key=lambda i: xs[i])
    ranks = [0.0] * len(xs)
    i = 0
    while i < len(order):
        j = i
        while j + 1 < len(order) and xs[order[j + 1]] == xs[order[i]]:
            j += 1
        mean_rank = (i + j) / 2.0 + 1.0
        for k in range(i, j + 1):
            ranks[order[k]] = mean_rank
        i = j + 1
    return ranks


def pearson(a, b):
    n = len(a)
    ma, mb = sum(a) / n, sum(b) / n
    sab = sum((x - ma) * (y - mb) for x, y in zip(a, b))
    saa = sum((x - ma) ** 2 for x in a)
    sbb = sum((y - mb) ** 2 for y in b)
    if saa == 0 or sbb == 0:
        return None
    return sab / math.sqrt(saa * sbb)


def spearman(x, y):
    if len(x) < 3:
        return None
    return pearson(average_ranks(x), average_ranks(y))


def main():
    here = os.path.dirname(os.path.abspath(__file__))
    ap = argparse.ArgumentParser()
    ap.add_argument("--data", default=os.path.join(here, "data"))
    args = ap.parse_args()

    with open(os.path.join(args.data, "repos.csv"), newline="", encoding="utf-8") as fh:
        rows = list(csv.DictReader(fh))
    with open(os.path.join(args.data, "funnel.json"), encoding="utf-8") as fh:
        funnel = json.load(fh)

    def ints(col, subset=None):
        return [int(r[col]) for r in (subset or rows) if r[col] != ""]

    n_eligible = funnel["stages"]["eligible"]
    repos = sorted({r["repo"] for r in rows})
    with_cands = [r for r in rows if int(r["n_candidates"]) > 0]
    rates = [int(r["n_dangling"]) / int(r["n_candidates"]) for r in with_cands]
    n_any = sum(1 for r in with_cands if int(r["n_dangling"]) > 0)

    pairs = [
        (int(r["commits_since_update"]), int(r["n_dangling"]) / int(r["n_candidates"]))
        for r in with_cands if r["commits_since_update"] != ""
    ]
    rho = spearman([p[0] for p in pairs], [p[1] for p in pairs])

    nested_by_repo = {}
    for r in rows:
        nested_by_repo[r["repo"]] = int(r["n_nested"])
    tot_c = sum(int(r["n_candidates"]) for r in rows)
    tot_d = sum(int(r["n_dangling"]) for r in rows)

    summary = {
        "source": "data/repos.csv (n_frame, n_eligible and the snapshot date copied from data/funnel.json)",
        "snapshot_date_utc": funnel["snapshot_date_utc"],
        "collection_complete": funnel.get("complete"),
        "n_frame": funnel["stages"]["frame_unique_repos"],
        "n_eligible": n_eligible,
        "n_sample_repos": len(repos),
        "prevalence_pct": round(100.0 * len(repos) / n_eligible, 2) if n_eligible else None,
        "n_files": len(rows),
        "n_files_by_type": {t: sum(1 for r in rows if r["file"] == t) for t in FILE_TYPES},
        "n_files_per_sample_repo": describe(
            [sum(1 for r in rows if r["repo"] == x) for x in repos]),
        "age_days": describe(ints("age_days")),
        "days_since_update": describe(ints("days_since_update")),
        "n_updates": describe(ints("n_updates")),
        "commits_since_update": describe(ints("commits_since_update")),
        "n_files_with_candidates": len(with_cands),
        "dangling_rate": describe(rates),
        "share_files_with_any_dangling": {
            "pct": round(100.0 * n_any / len(with_cands), 2) if with_cands else None,
            "n_with_any": n_any, "n": len(with_cands),
        },
        "pooled_references": {
            "n_candidates": tot_c, "n_dangling": tot_d,
            "pct_dangling": round(100.0 * tot_d / tot_c, 2) if tot_c else None,
        },
        "spearman_commits_since_update_vs_dangling_rate": {
            "rho": None if rho is None else round(rho, 4), "n": len(pairs),
        },
        "sample_repos_with_nested_files": sum(1 for v in nested_by_repo.values() if v > 0),
    }
    with open(os.path.join(args.data, "summary.json"), "w", encoding="utf-8") as fh:
        json.dump(summary, fh, indent=2)
        fh.write("\n")
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()

